Computation of marginal eigenvalue distributions in the Laguerre and Jacobi $\beta$ ensembles

We consider the problem of the exact computation of the marginal eigenvalue distributions in the Laguerre and Jacobi $\beta$ ensembles. In the case $\beta=1$ this is a question of long standing in the mathematical statistics literature. A recursive procedure to accomplish this task is given for $\beta$ a positive integer, and the parameter $\lambda_1$ a non-negative integer. This case is special due to a finite basis of elementary functions, with coefficients which are polynomials. In the Laguerre case with $\beta = 1$ and $\lambda_1 + 1/2$ a non-negative integer some evidence is given of their again being a finite basis, now consisting of elementary functions and the error function multiplied by elementary functions. Moreover, from this the corresponding distributions in the fixed trace case permit a finite basis of power functions, as also for $\lambda_1$ a non-negative integer. The fixed trace case in this setting is relevant to quantum information theory and quantum transport problem, allowing particularly the exact determination of Landauer conductance distributions in a previously intractable parameter regime. Our findings also aid in analyzing zeros of the generating function for specific gap probabilities, supporting the validity of an associated large $N$ local central limit theorem.

==> anc/CondDist.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    184064,       3977]
NotebookOptionsPosition[    180779,       3918]
NotebookOutlinePosition[    181172,       3934]
CellTagsIndexPosition[    181129,       3931]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Computation of marginal eigenvalue distributions in the Laguerre \
and Jacobi ", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 StyleBox["\[Beta]", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 StyleBox[" ensembles", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester and Santosh Kumar",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.8118520781470413`*^9, 
  3.8118521040669928`*^9}, {3.916101869731235*^9, 3.916101897571641*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"78eeb7c6-0f22-43d9-8193-83018cb62959"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Mathematica code for computing conductance probability density for \
a two terminal chaotic mesoscopic cavity supporting N1 and N2 number of \
channels for \[Beta] = 1 case, with |N1-N2| an even integer. Same as the \
trace distribution for the Jacobi ensemble with weight ",
  FontSize->24,
  FontColor->RGBColor[0.6, 0.4, 0.2]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox[
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["x", "\[Lambda]1"], "(", 
        RowBox[{"1", "-", "x"}], ")"}], "\[Lambda]2"],
      FontColor->RGBColor[0.6, 0.4, 0.2]], " ", 
     StyleBox["with",
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[" ",
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\[Lambda]1",
      FontColor->RGBColor[0.6, 0.4, 0.2]]}], 
    StyleBox["=",
     FontColor->RGBColor[0.6, 0.4, 0.2]], 
    StyleBox[
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"|", 
          RowBox[{"N1", "-", "N2"}], "|", 
          RowBox[{"-", "1"}]}], ")"}], "/", "2"}], " ", "and", " ", 
       "\[Lambda]2"}], "=", "0"}],
     FontColor->RGBColor[0.6, 0.4, 0.2]]}], TraditionalForm]],
  FontSize->24,
  FontColor->RGBColor[0.6, 0.4, 0.2],ExpressionUUID->
  "9a6ce701-8fb2-4b7b-a5d4-3ccb72d07495"],
 StyleBox[".",
  FontColor->RGBColor[0.6, 0.4, 0.2]]
}], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.811852124595685*^9, 3.811852154866791*^9}, {
   3.811947527912284*^9, 3.8119475280551653`*^9}, {3.812003399160727*^9, 
   3.81200339963258*^9}, {3.9161019117725067`*^9, 3.916101978059659*^9}, {
   3.916118321889271*^9, 3.916118479581142*^9}, {3.916118532076476*^9, 
   3.916118594630005*^9}, {3.9161186761115026`*^9, 3.916118676383191*^9}, {
   3.9161187200396767`*^9, 3.9161187293676653`*^9}, {3.916121855273336*^9, 
   3.916121880575643*^9}, {3.916452817549885*^9, 3.916452821165781*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"9853b39a-86f5-4712-9a49-92b846625143"],

Cell[TextData[StyleBox["Auxiliary functions", "Subsubsection"]], "Text",
 CellChangeTimes->{{3.912240999658513*^9, 3.912241006004551*^9}, {
   3.912245402184801*^9, 3.912245405384157*^9}, {3.9160614698384113`*^9, 
   3.9160615029914083`*^9}, 3.9161021501585712`*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"f6b37c8e-15d3-4259-9ddf-f541b7bf5c26"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"intl", "[", 
    RowBox[{"b_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Erf", "[", 
     SqrtBox[
      FractionBox[
       RowBox[{"b", " ", "x"}], "2"]], "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"b", " ", "x"}], "2"]}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", " ", 
           RowBox[{"x", "/", "2"}]}], ")"}], 
         RowBox[{"k", "+", 
          RowBox[{"1", "/", "2"}]}]], 
        RowBox[{"Gamma", "[", 
         RowBox[{"k", "+", 
          RowBox[{"3", "/", "2"}]}], "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"r", "-", 
          RowBox[{"1", "/", "2"}]}]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"\[Lambda]_", ",", "b_", ",", "a_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", 
        SuperscriptBox["b", "2"]}]]}], 
     SuperscriptBox["x", 
      RowBox[{"\[Lambda]", "-", "1"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], 
       SuperscriptBox["x", "2"]}]], 
     RowBox[{"Erf", "[", 
      RowBox[{"a", " ", "x"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["a", 
      RowBox[{
       SqrtBox["\[Pi]"], 
       SuperscriptBox["b", "2"]}]], 
     FractionBox["1", "2"], " ", 
     SuperscriptBox["x", "\[Lambda]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["\[Lambda]", "2"], "]"}], "-", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["\[Lambda]", "2"], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Todd", "[", 
    RowBox[{"\[Lambda]_", ",", "b_", ",", "a_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]", "-", "1"}], ")"}], "!!"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "j"}], ")"}], "!!"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", 
           SuperscriptBox["b", "2"]}], ")"}], 
         RowBox[{
          FractionBox[
           RowBox[{"\[Lambda]", "-", "1"}], "2"], "-", "j"}]]}]], 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "j"}], "+", "1"}], ",", "b", ",", "a", ",", "x"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       FractionBox[
        RowBox[{"\[Lambda]", "-", "1"}], "2"]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T0", "[", 
    RowBox[{"\[Lambda]_", ",", "b_", ",", "a_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "==", "0"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           RowBox[{"OwenT", "[", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", "b", " ", "x"}], ",", 
             FractionBox["a", "b"]}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "b"}]]}], ",", 
     RowBox[{"T", "[", 
      RowBox[{"\[Lambda]", ",", "b", ",", "a", ",", "x"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Teven", "[", 
    RowBox[{"\[Lambda]_", ",", "b_", ",", "a_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]", "-", "1"}], ")"}], "!!"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "j"}], "-", "1"}], ")"}], "!!"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", 
           SuperscriptBox["b", "2"]}], ")"}], 
         RowBox[{
          FractionBox["\[Lambda]", "2"], "-", "j"}]]}]], 
      RowBox[{"T0", "[", 
       RowBox[{
        RowBox[{"2", "j"}], ",", "b", ",", "a", ",", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       FractionBox["\[Lambda]", "2"]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntErf", "[", 
    RowBox[{"\[Lambda]_", ",", "b_", ",", "a_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"OddQ", "[", "\[Lambda]", "]"}], "==", "True"}], ",", 
     RowBox[{"Todd", "[", 
      RowBox[{"\[Lambda]", ",", "b", ",", "a", ",", "x"}], "]"}], ",", 
     RowBox[{"Teven", "[", 
      RowBox[{"\[Lambda]", ",", "b", ",", "a", ",", "x"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"c_", ",", "b_", ",", "a_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"IntErf", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "c"}], "+", "1"}], ",", "b", ",", "a", ",", 
      SqrtBox["x"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"c_", ",", "b_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["b", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "c"}]]}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"1", "+", "c"}], ",", 
      RowBox[{"b", " ", "x"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GmReplc", "[", 
    RowBox[{"m_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"IntegerQ", "[", "m", "]"}], "==", "True"}], ",", 
     RowBox[{
      RowBox[{"Gamma", "[", "m", "]"}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "x", " "}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        FractionBox[
         SuperscriptBox["x", "j"], 
         RowBox[{"Gamma", "[", 
          RowBox[{"j", "+", "1"}], "]"}]], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Gamma", "[", "m", "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"m", "-", "j", "+", "1"}], "]"}]], 
         SuperscriptBox[
          RowBox[{"(", "x", ")"}], 
          RowBox[{"m", "-", "j"}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "x"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"m", "-", 
           FractionBox["1", "2"]}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Gamma", "[", "m", "]"}], "-", 
      RowBox[{
       RowBox[{"Gamma", "[", "m", "]"}], 
       RowBox[{"Erf", "[", 
        SqrtBox["x"], "]"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GmReplc", "[", "m_", "]"}], ":=", 
   RowBox[{"Gamma", "[", "m", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"normfctr", "[", 
     RowBox[{"n0_", ",", "\[Lambda]0_"}], "]"}],
    Background->RGBColor[1, 1, 0.85]], 
   StyleBox[":=",
    Background->RGBColor[1, 1, 0.85]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n0", "+", "1"}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "2"], ")"}], 
     RowBox[{"\[Lambda]0", "+", "n0", "+", "1"}]], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      FractionBox["3", "2"], "]"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        RowBox[{
         FractionBox["1", "2"], "n0"}]}], "]"}], "*", 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]0", "+", 
        RowBox[{
         FractionBox["1", "2"], "n0"}], "+", "1"}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"InvLap", "[", 
     RowBox[{"p_", ",", "q_", ",", "t_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["2", "j"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "p"}], "-", 
              RowBox[{"2", "j"}], "-", "1"}], ")"}], "!!"}]}], 
          RowBox[{
           SqrtBox["\[Pi]"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "j"}], ")"}], "!"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "p"}], "-", "1"}], ")"}], "!!"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"t", "-", "1", "-", "q"}], ")"}], 
          RowBox[{"p", "-", "j"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"t", "-", "q"}], ")"}], 
          RowBox[{"j", "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "p"}], "}"}]}], "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"(", 
         RowBox[{"q", "+", "1"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox["2", "p"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "p"}], "-", "1"}], ")"}], "!!"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", "q"}], ")"}], 
        RowBox[{"p", "-", 
         RowBox[{"1", "/", "2"}]}]], 
       SqrtBox["\[Pi]"]], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", "q"}], "]"}], 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"1", "-", 
        RowBox[{"(", 
         RowBox[{"t", "-", "q"}], ")"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"XX", "[", 
    RowBox[{"a_", ",", "b_", ",", "t_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", "b"}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", "a"}]], " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"t", "-", "b"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "a"}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YY", "[", 
     RowBox[{"a_", ",", "b_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"InvLap", "[", 
     RowBox[{"a", ",", "b", ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"cntSummands", "[", "expr_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Head", "[", "expr", "]"}], "===", "Plus"}], ",", 
      RowBox[{"Length", "[", "expr", "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"expr", "===", "0"}], ",", "0", ",", "1"}], "]"}]}], "]"}]}], 
   ";"}],
  Background->RGBColor[1, 1, 0.85]], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     StyleBox[
      RowBox[{"m", 
       StyleBox["apf",
        Background->RGBColor[1, 1, 0.85]]}]], 
     StyleBox["[",
      Background->RGBColor[1, 1, 0.85]], 
     StyleBox[
      RowBox[{"func_", ",", "x_"}],
      Background->RGBColor[1, 1, 0.85]], 
     StyleBox["]",
      Background->RGBColor[1, 1, 0.85]]}], 
    StyleBox[":=",
     Background->RGBColor[1, 1, 0.85]], 
    StyleBox[
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cntSummands", "[", "x", "]"}], "==", "1"}], ",", 
       RowBox[{"func", "[", "x", "]"}], ",", 
       RowBox[{"Map", "[", 
        RowBox[{"func", ",", "x"}], "]"}]}], "]"}],
     Background->RGBColor[1, 1, 0.85]]}], 
   StyleBox[";",
    Background->RGBColor[1, 1, 0.85]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", "term_times", "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Cases", "[", 
     RowBox[{"term", ",", 
      RowBox[{"_", "?", "NumericQ"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"term_", "?", "NumericQ"}], "]"}], ":=", "term"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", "term_", "]"}], ":=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.912657268431912*^9, 3.912657269007202*^9}, 
   3.91424639475322*^9, {3.9158505338087997`*^9, 3.915850536016919*^9}, {
   3.9158516162408113`*^9, 3.915851632481711*^9}, {3.916103151044868*^9, 
   3.916103152929072*^9}, {3.916108479551239*^9, 3.9161085003869267`*^9}, {
   3.916108538347349*^9, 3.9161085431788273`*^9}, {3.916112238446485*^9, 
   3.9161122504479313`*^9}, {3.916112385668693*^9, 3.916112577556974*^9}, {
   3.916112626774379*^9, 3.916112690236124*^9}, {3.91611293035956*^9, 
   3.916112930452807*^9}, {3.916112979399466*^9, 3.916112980168045*^9}, {
   3.916114123961125*^9, 3.916114160920796*^9}, {3.9161147639778*^9, 
   3.916114769040195*^9}, 3.9161189271830072`*^9, {3.916118959936924*^9, 
   3.916118968230983*^9}, {3.916147296965851*^9, 3.916147297307262*^9}, {
   3.916232601039301*^9, 3.916232629448851*^9}, {3.916233739732897*^9, 
   3.9162337438806353`*^9}, {3.9162337929777117`*^9, 
   3.9162337945527353`*^9}, {3.916451170666277*^9, 3.916451172294998*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[1]:=",ExpressionUUID->"98bcbe2c-89bf-40f0-bed1-85d0c96f3399"],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.9110061185594263`*^9, 3.911006123725616*^9}, {
  3.9110110471435747`*^9, 3.911011067680388*^9}, {3.911397047460808*^9, 
  3.911397049284602*^9}, {3.912222431514638*^9, 3.912222432256222*^9}, {
  3.912241906983027*^9, 3.912241908208754*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"77dd276a-4034-4946-b524-456451e65ff6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"N1", "=", "4"}], ";", 
   RowBox[{"N2", "=", "6"}], ";", 
   RowBox[{"Ns", "=", 
    RowBox[{"Min", "[", 
     RowBox[{"N1", ",", "N2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"EvenQ", "[", 
      RowBox[{"N1", "-", "N2"}], "]"}], "==", "False"}], ",", 
    RowBox[{"{", " ", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<|N1-N2| is not an even integer!\>\"", ",", "20", ",", "Red"}], 
       "]"}], "]"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.915453681303459*^9, 3.915453709909444*^9}, {
   3.9154538230815363`*^9, 3.91545382458529*^9}, {3.915454179642056*^9, 
   3.915454180617886*^9}, {3.9154543446793222`*^9, 3.9154543465430317`*^9}, {
   3.915454759663945*^9, 3.9154547598950777`*^9}, {3.91545479137519*^9, 
   3.915454885013217*^9}, {3.915456023989818*^9, 3.9154561353708973`*^9}, {
   3.9154562174983673`*^9, 3.915456219610115*^9}, {3.915456693617721*^9, 
   3.915456702028316*^9}, {3.915456841556917*^9, 3.915456841900161*^9}, {
   3.9154569607090273`*^9, 3.915456960892441*^9}, {3.915457100253148*^9, 
   3.9154571004683113`*^9}, {3.915457181717201*^9, 3.9154571818282003`*^9}, {
   3.915457419553301*^9, 3.9154574196807537`*^9}, {3.915457626497903*^9, 
   3.9154576266097193`*^9}, {3.915457666935734*^9, 3.915457667081073*^9}, {
   3.915457706193989*^9, 3.915457706592924*^9}, {3.915457748897667*^9, 
   3.9154577730486383`*^9}, {3.9154579012734528`*^9, 3.915457921753317*^9}, {
   3.915458146420972*^9, 3.915458155564117*^9}, {3.9154582213966084`*^9, 
   3.915458224979013*^9}, {3.915458283075807*^9, 3.915458286290427*^9}, {
   3.915458384097657*^9, 3.915458393384922*^9}, {3.9154601537363787`*^9, 
   3.915460176506055*^9}, {3.915460311853208*^9, 3.915460312572589*^9}, {
   3.915460504830701*^9, 3.915460531926608*^9}, {3.915460836010947*^9, 
   3.91546083940943*^9}, {3.915516189201511*^9, 3.915516190015312*^9}, {
   3.915516385331065*^9, 3.915516391578463*^9}, {3.915516673763813*^9, 
   3.915516674307074*^9}, {3.915516780814555*^9, 3.915516781150105*^9}, {
   3.9155168227840643`*^9, 3.915516832655895*^9}, {3.9155168675775223`*^9, 
   3.915516869712872*^9}, {3.915517381308179*^9, 3.915517381538703*^9}, {
   3.9155174721907053`*^9, 3.9155174723092537`*^9}, {3.915517981158805*^9, 
   3.915517994931594*^9}, {3.915518288410668*^9, 3.915518320953574*^9}, {
   3.9155271996354303`*^9, 3.915527203571494*^9}, {3.91552724318314*^9, 
   3.9155272454680443`*^9}, {3.915527308438348*^9, 3.915527308829423*^9}, {
   3.9155274774412746`*^9, 3.915527477553672*^9}, {3.9155275921575603`*^9, 
   3.915527592500045*^9}, {3.915528817834594*^9, 3.915528822231105*^9}, {
   3.915529131300959*^9, 3.915529131699772*^9}, {3.915531135930416*^9, 
   3.915531156121459*^9}, {3.915531855157325*^9, 3.915531856030418*^9}, {
   3.91554154279804*^9, 3.915541545661244*^9}, {3.915542151141472*^9, 
   3.915542210048169*^9}, {3.915542241975177*^9, 3.915542275576709*^9}, {
   3.9155423183483353`*^9, 3.915542321645774*^9}, {3.915542407338875*^9, 
   3.915542407535473*^9}, {3.9155424703898277`*^9, 3.915542470691201*^9}, {
   3.915542654430423*^9, 3.9155426545417557`*^9}, {3.9155428124720373`*^9, 
   3.915542812679205*^9}, {3.915545167900907*^9, 3.915545169978374*^9}, {
   3.915545206515854*^9, 3.915545208330813*^9}, {3.915545339253385*^9, 
   3.915545343444374*^9}, {3.91554545386268*^9, 3.9155454547338543`*^9}, {
   3.915545516487503*^9, 3.9155455168468723`*^9}, {3.915545570944223*^9, 
   3.915545571383564*^9}, {3.915545637695488*^9, 3.915545641767915*^9}, {
   3.915545681977599*^9, 3.915545682202015*^9}, {3.9155457282339354`*^9, 
   3.9155457330896893`*^9}, {3.9155457635386887`*^9, 3.915545763785879*^9}, {
   3.915545802018714*^9, 3.915545825138343*^9}, {3.915545859459627*^9, 
   3.91554591324372*^9}, {3.915545953197412*^9, 3.91554598937562*^9}, {
   3.915546170403232*^9, 3.9155462509715977`*^9}, {3.9158574308458014`*^9, 
   3.915857431029179*^9}, {3.915857540519175*^9, 3.915857544254682*^9}, {
   3.915857661689036*^9, 3.915857662025992*^9}, {3.9158577531292753`*^9, 
   3.915857757033473*^9}, {3.9158640696212606`*^9, 3.915864069962407*^9}, {
   3.9161187652974463`*^9, 3.916118770321121*^9}, {3.916118984054092*^9, 
   3.916118984349038*^9}, {3.9161197575731297`*^9, 3.916119779580412*^9}, {
   3.9161205593366413`*^9, 3.916120560177039*^9}, {3.916121635449791*^9, 
   3.9161216372797613`*^9}, {3.916121753131835*^9, 3.916121755483594*^9}, {
   3.91612229905777*^9, 3.916122299462079*^9}, {3.916147031461656*^9, 
   3.916147033684182*^9}, {3.916232643817384*^9, 3.916232651833084*^9}, {
   3.916233637610299*^9, 3.9162336404973087`*^9}, {3.916288337491021*^9, 
   3.916288344222258*^9}, 3.916451142886869*^9, {3.916566181082678*^9, 
   3.91656618119291*^9}, {3.916566253481352*^9, 3.9165662544974957`*^9}, {
   3.916566330058325*^9, 3.916566335801833*^9}, {3.916566400537664*^9, 
   3.916566440179138*^9}, {3.916566496772443*^9, 3.9165664991639023`*^9}, {
   3.916566551628874*^9, 3.9165665539163094`*^9}, {3.916566600573388*^9, 
   3.9165666037008123`*^9}, {3.916566812487542*^9, 3.916566817926668*^9}, {
   3.916566954212322*^9, 3.91656695780416*^9}, {3.916566990493682*^9, 
   3.916567023222053*^9}, {3.916567057415481*^9, 3.916567085839896*^9}, {
   3.9165671356741943`*^9, 3.916567137913187*^9}, {3.916567227595989*^9, 
   3.9165672277241583`*^9}, {3.916567272042218*^9, 3.916567273485648*^9}, {
   3.916567561303048*^9, 3.916567562030265*^9}, {3.9165790627680683`*^9, 
   3.916579065662628*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[20]:=",ExpressionUUID->"034f331f-5bcd-4636-8b55-064b293e213d"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "Computation", " ", "of", " ", "the", " ", "Laguerre", " ", "largest", " ", 
   "eigenvalue", " ", "distribution", " ", "and", " ", "subsequently", " ", 
   "the", " ", "conductance", " ", 
   RowBox[{"(", 
    RowBox[{"Jacobi", " ", "trace"}], ")"}], " ", 
   RowBox[{"distribution", "."}]}], "Subsection",
  FontWeight->"Plain"]], "Input",
 CellChangeTimes->{{3.908307968115981*^9, 3.908307970073082*^9}, {
   3.9083097503301086`*^9, 3.908309753075123*^9}, 3.908311033895001*^9, {
   3.911012330017652*^9, 3.9110123448669558`*^9}, {3.9154585551431007`*^9, 
   3.915458587711458*^9}, {3.916121974316524*^9, 3.916122006862164*^9}, {
   3.916122100020629*^9, 3.916122102073597*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"3538a9a2-f8cf-4401-999e-ba861f0e78f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]1", "=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"N1", "-", "N2"}], "]"}], "-", "1"}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lp", "[", 
    RowBox[{"-", "1"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lp", "[", "0", "]"}], "=", 
    RowBox[{"intl", "[", 
     RowBox[{"1", ",", "\[Lambda]1"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"Fc", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "=", 
    RowBox[{"Lp", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n1", "=", "1"}], ",", 
      RowBox[{"n1", "<", "Ns"}], ",", 
      RowBox[{"n1", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"p", "=", "0"}], ",", 
         RowBox[{"p", "<=", 
          RowBox[{"n1", "-", "1"}]}], ",", 
         RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Lp", "[", 
            RowBox[{"p", "+", "1"}], "]"}], "=", 
           RowBox[{"Expand", "[", 
            RowBox[{
             FractionBox["2", 
              RowBox[{"(", 
               RowBox[{"n1", "-", "p"}], ")"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "2"], 
                   RowBox[{"(", 
                    RowBox[{"n1", "-", "p"}], ")"}], "x"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"p", "-", "n1"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"\[Lambda]1", "+", "1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{"(", 
                    RowBox[{"n1", "-", "p", "-", "1"}], ")"}]}]}], ")"}]}]}], 
                 ")"}], 
                RowBox[{"Lp", "[", "p", "]"}]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"Lp", "[", "p", "]"}], ",", "x"}], "]"}]}], "-", 
               RowBox[{"p", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "2"], 
                   RowBox[{"(", 
                    RowBox[{"n1", "-", "p"}], ")"}]}], "+", "1"}], ")"}], "x",
                 " ", 
                RowBox[{"Lp", "[", 
                 RowBox[{"p", "-", "1"}], "]"}]}]}], ")"}]}], "]"}]}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Lp", "[", "0", "]"}], "=", 
        RowBox[{"Lp", "[", "n1", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Lp", "[", 
         RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"factr", "=", 
        StyleBox[
         RowBox[{"normfctr", "[", 
          RowBox[{"n1", ",", "\[Lambda]1"}], "]"}],
         Background->RGBColor[1, 1, 0.85]]}], 
       StyleBox[";",
        Background->RGBColor[1, 1, 0.85]], 
       StyleBox["\[IndentingNewLine]",
        Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"in", "[", "x_", "]"}], 
        StyleBox["=",
         Background->RGBColor[0.87, 0.94, 1]], 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           SuperscriptBox["x", "\[Lambda]1"], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "x"}], "/", "2"}]], 
           RowBox[{"Lp", "[", "0", "]"}]}], "]"}], "/.", 
         RowBox[{"Gamma", "->", 
          StyleBox[" ",
           Background->RGBColor[0.87, 0.94, 1]], "GmReplc"}]}]}], ";", 
       StyleBox["\[IndentingNewLine]",
        Background->RGBColor[0.87, 0.94, 1]], 
       RowBox[{"H1", "=", 
        RowBox[{
         RowBox[{"in", "[", "x", "]"}], "/.", 
         RowBox[{
          RowBox[{"Erf", "[", 
           SqrtBox[
            FractionBox["x", "2"]], "]"}], "->", "0"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H2", "=", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"in", "[", "x", "]"}], ",", 
          RowBox[{"Erf", "[", 
           SqrtBox[
            FractionBox["x", "2"]], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"U1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"mapf", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"coeff", "/@", "#"}], ")"}], 
              RowBox[{"Y", "[", 
               RowBox[{
                RowBox[{"Exponent", "[", 
                 RowBox[{"#", ",", "x"}], "]"}], ",", 
                RowBox[{"Exponent", "[", 
                 RowBox[{"#", ",", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"-", "x"}]]}], "]"}], ",", "x"}], "]"}]}], "&"}], 
            ",", 
            RowBox[{"Expand", "[", "H1", "]"}]}], "]"}], "//", 
          "FunctionExpand"}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
       "\n", 
       RowBox[{"U2", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"mapf", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"coeff", "/@", "#"}], ")"}], 
              RowBox[{"X", "[", 
               RowBox[{
                RowBox[{"Exponent", "[", 
                 RowBox[{"#", ",", "x"}], "]"}], ",", 
                SuperscriptBox[
                 RowBox[{"Exponent", "[", 
                  RowBox[{"#", ",", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", "x"}]]}], "]"}], 
                 RowBox[{"1", "/", "2"}]], ",", 
                SqrtBox[
                 RowBox[{"1", "/", "2"}]], ",", "x"}], "]"}]}], "&"}], ",", 
            RowBox[{"Expand", "[", "H2", "]"}]}], "]"}], "//", 
          "FunctionExpand"}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"const", "=", 
        RowBox[{
         RowBox[{"U1", "+", "U2"}], "/.", 
         RowBox[{"x", "->", "0"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"out", "[", "x_", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"U1", "+", "U2", "-", "const"}], ")"}], "/.", 
         RowBox[{"Gamma", "->", 
          StyleBox[" ",
           Background->RGBColor[0.87, 0.94, 1]], "GmReplc"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Lp", "[", "0", "]"}], "=", 
        RowBox[{"Expand", "[", 
         RowBox[{"factr", "*", 
          RowBox[{"out", "[", "x", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Fc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"n1", "+", "1"}]}], "]"}], "=", 
        RowBox[{"Lp", "[", "0", "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"n1", ",", 
      RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "x_"}], "]"}], "=", 
   RowBox[{"Fc", "[", 
    RowBox[{"1", ",", "Ns"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9079822358321457`*^9, 3.907982256184916*^9}, {
   3.9079823992856216`*^9, 3.9079824073952208`*^9}, {3.907983011296054*^9, 
   3.9079830171797028`*^9}, {3.907983160251171*^9, 3.907983257308642*^9}, {
   3.908055099104685*^9, 3.908055113223426*^9}, {3.908134796875729*^9, 
   3.908134833743063*^9}, {3.908309100854143*^9, 3.908309101933889*^9}, {
   3.908309834168845*^9, 3.908309838173608*^9}, {3.908309870743635*^9, 
   3.9083099368963537`*^9}, {3.9083106017100763`*^9, 3.908310697079348*^9}, {
   3.9083107279167557`*^9, 3.9083107469296017`*^9}, 3.908310780017243*^9, {
   3.9083167130086107`*^9, 3.908316727464748*^9}, 3.911305961804229*^9, {
   3.9113072066866703`*^9, 3.911307208166481*^9}, {3.911311585752776*^9, 
   3.911311586783778*^9}, {3.911368313006153*^9, 3.911368324893499*^9}, 
   3.911395464307207*^9, {3.911395497236039*^9, 3.911395502723522*^9}, {
   3.911395581189678*^9, 3.911395581765332*^9}, 3.9113957294808207`*^9, 
   3.911395769873754*^9, 3.91181023871382*^9, {3.911827889179302*^9, 
   3.911827900562275*^9}, 3.91182802504741*^9, {3.9118280581693773`*^9, 
   3.9118280664556007`*^9}, {3.911828100577544*^9, 3.911828122297173*^9}, {
   3.911828167020034*^9, 3.9118281862269573`*^9}, {3.911828248629521*^9, 
   3.91182825249179*^9}, {3.911828815725861*^9, 3.911828815923718*^9}, {
   3.911829220814838*^9, 3.9118292357589827`*^9}, {3.9118296349257317`*^9, 
   3.911829638189476*^9}, {3.91183032541654*^9, 3.911830327567449*^9}, {
   3.911831304441966*^9, 3.911831308792885*^9}, {3.9118317567960367`*^9, 
   3.911831763146206*^9}, {3.911832424216669*^9, 3.911832430838986*^9}, {
   3.911832871279924*^9, 3.911832871527899*^9}, {3.911832967201302*^9, 
   3.911832967352491*^9}, {3.911833117378965*^9, 3.911833117505677*^9}, {
   3.911833184872805*^9, 3.9118331850582733`*^9}, {3.9120844225318623`*^9, 
   3.912084428667864*^9}, {3.9120846575856333`*^9, 3.9120846577376413`*^9}, {
   3.912088592473761*^9, 3.912088595119247*^9}, {3.912127737910481*^9, 
   3.912127738861869*^9}, {3.912127850325742*^9, 3.912127857955935*^9}, {
   3.9121281151769447`*^9, 3.912128176021402*^9}, {3.912128227761742*^9, 
   3.912128276943997*^9}, {3.912128310736041*^9, 3.9121283117352037`*^9}, {
   3.9122454898073483`*^9, 3.912245526824184*^9}, {3.912245598562591*^9, 
   3.912245658797686*^9}, 3.912245869545657*^9, 3.912254614379155*^9, {
   3.912313753431613*^9, 3.912313813907895*^9}, {3.912656706082822*^9, 
   3.912656713562316*^9}, {3.9126568320738287`*^9, 3.91265686809342*^9}, {
   3.912657033986383*^9, 3.912657053006935*^9}, {3.9126570998648663`*^9, 
   3.912657110404501*^9}, {3.912657163437085*^9, 3.912657204853765*^9}, {
   3.912657241459551*^9, 3.912657262853036*^9}, {3.9126576766440353`*^9, 
   3.9126578159878407`*^9}, {3.912657867722797*^9, 3.91265788717352*^9}, {
   3.9126579842598877`*^9, 3.9126580014413977`*^9}, {3.912658242345478*^9, 
   3.912658250231455*^9}, {3.912658507695117*^9, 3.9126586434611397`*^9}, {
   3.912659088187931*^9, 3.9126590918858633`*^9}, {3.912659181326655*^9, 
   3.9126591823737373`*^9}, {3.9126593133817253`*^9, 
   3.9126593799726152`*^9}, {3.91265942466455*^9, 3.912659463743042*^9}, {
   3.912660030668654*^9, 3.912660031485428*^9}, {3.912660150943563*^9, 
   3.912660220631303*^9}, {3.91266026003456*^9, 3.912660261599996*^9}, {
   3.912660582033864*^9, 3.9126606556420307`*^9}, {3.912660711267762*^9, 
   3.912660721404018*^9}, {3.912660853622109*^9, 3.912660868955516*^9}, {
   3.9126609631998262`*^9, 3.912661004061716*^9}, {3.912661160821025*^9, 
   3.912661178297062*^9}, 3.912661444483507*^9, {3.9133549589101152`*^9, 
   3.913354965158922*^9}, {3.913553282983631*^9, 3.913553360135442*^9}, {
   3.915453747927553*^9, 3.915453748571479*^9}, {3.915454057109182*^9, 
   3.9154541181005983`*^9}, {3.915454150275648*^9, 3.915454157109254*^9}, 
   3.9154542228210297`*^9, {3.9154542862497263`*^9, 3.915454293809202*^9}, {
   3.915454367530932*^9, 3.915454374232113*^9}, {3.915454447438943*^9, 
   3.915454448157671*^9}, 3.915454610724468*^9, {3.915454743084041*^9, 
   3.9154547435720778`*^9}, {3.915455403895402*^9, 3.915455407832942*^9}, 
   3.9154571319585648`*^9, 3.9154573166188107`*^9, 3.915457765021207*^9, {
   3.915457871538971*^9, 3.915457877842827*^9}, 3.915458356019816*^9, {
   3.915460178688876*^9, 3.915460187605667*^9}, {3.915460300295289*^9, 
   3.915460308470419*^9}, {3.915460349064197*^9, 3.915460350942939*^9}, 
   3.915460383820322*^9, {3.915460418104661*^9, 3.9154604345679398`*^9}, {
   3.915460476679964*^9, 3.915460503594412*^9}, {3.915516364013096*^9, 
   3.915516365669169*^9}, {3.915543030358477*^9, 3.915543036486122*^9}, {
   3.9155434108364763`*^9, 3.91554341775562*^9}, {3.915857359535246*^9, 
   3.915857381312581*^9}, {3.9158577898803253`*^9, 3.915857813250149*^9}, {
   3.915857980393816*^9, 3.915857993310691*^9}, {3.9161188077335176`*^9, 
   3.916118890220277*^9}, {3.916119020207975*^9, 3.916119026342885*^9}, 
   3.916119194507332*^9, 3.916120582396113*^9, {3.916121466174327*^9, 
   3.916121470638487*^9}, {3.916121530544312*^9, 3.916121531814775*^9}, {
   3.916121816360602*^9, 3.916121821470772*^9}, {3.91612211524368*^9, 
   3.916122115586813*^9}, {3.916232657770195*^9, 3.916232687185454*^9}, {
   3.916232864410434*^9, 3.916232875575911*^9}, {3.916288345928911*^9, 
   3.916288347438693*^9}, {3.916320780807733*^9, 3.916320788489699*^9}, {
   3.916452757024179*^9, 3.916452794799964*^9}, 3.9164543530651083`*^9, {
   3.916566030411387*^9, 3.9165660454176617`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[22]:=",ExpressionUUID->"efdd4ee0-f575-45c7-b647-f9c6d709d17f"],

Cell[TextData[StyleBox["Applying inverse Laplace formulas on the Laguerre \
largest eigenvalue distribution to obtain the PDF of the Landauer \
conductance.", "Subsubsection",
 FontColor->RGBColor[0.6, 0.4, 0.2]]], "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.8001587818845377`*^9, 3.8001588364447527`*^9}, {3.800164988360364*^9, 
   3.800164992014268*^9}, {3.800165366549056*^9, 3.800165375076405*^9}, 
   3.800409606573024*^9, 3.800409710234189*^9, {3.81185327756411*^9, 
   3.811853307204997*^9}, {3.811853342531314*^9, 3.811853360620041*^9}, {
   3.813208208647214*^9, 3.8132082105748672`*^9}, {3.916059934973364*^9, 
   3.9160599410778513`*^9}, {3.916060542167783*^9, 3.916060546630731*^9}, {
   3.9160619313474913`*^9, 3.916062015700453*^9}, {3.916062079232793*^9, 
   3.91606208674364*^9}, {3.916102481385437*^9, 3.916102481697151*^9}, {
   3.91629112986215*^9, 3.9162911509659777`*^9}, {3.9164081995451317`*^9, 
   3.916408206251727*^9}, {3.916409160040337*^9, 3.9164091615034933`*^9}, {
   3.9164543654820127`*^9, 3.916454391635948*^9}, {3.916454439282569*^9, 
   3.916454463289421*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"78b20c2a-99cc-46da-a0c4-8e86654d0a5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   RowBox[{"Ns", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]1", "+", 
      FractionBox[
       RowBox[{"Ns", "+", "1"}], "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IN", "[", "s_", "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "s"}], ")"}], 
      RowBox[{"-", "\[Gamma]"}]], 
     RowBox[{"F", "[", 
      RowBox[{"1", ",", 
       RowBox[{"2", "s"}]}], " ", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"I1", "=", 
   RowBox[{
    RowBox[{"IN", "[", "s", "]"}], "/.", 
    RowBox[{
     RowBox[{"Erf", "[", 
      SqrtBox["s"], "]"}], "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"IN", "[", "s", "]"}], ",", 
     RowBox[{"Erf", "[", 
      SqrtBox["s"], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kons", "=", 
   RowBox[{"2", 
    SuperscriptBox[
     RowBox[{"(", "2", ")"}], 
     RowBox[{"\[Gamma]", "-", "1"}]], 
    RowBox[{"Product", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Lambda]1", "+", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{"Ns", "+", "l", "-", "1"}], ")"}], "2"], "+", "2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["l", "2"], "+", "1"}], "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", 
        RowBox[{"Ns", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pg", "[", "g_", "]"}], "=", 
   RowBox[{"Kons", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"mapf", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"coeff", "/@", "#"}], ")"}], 
          RowBox[{"XX", "[", 
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "s"}], "]"}], ",", 
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", "s"}]]}], "]"}], ",", "g"}], "]"}]}], "&"}], ",", 
        
        RowBox[{"Expand", "[", "I1", "]"}]}], "]"}], "+", 
      RowBox[{"mapf", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"coeff", "/@", "#"}], ")"}], 
          RowBox[{"YY", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exponent", "[", 
              RowBox[{"#", ",", 
               RowBox[{"1", "/", "s"}]}], "]"}], "-", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", "s"}]]}], "]"}], ",", "g"}], "]"}]}], "&"}], ",", 
        
        RowBox[{"Expand", "[", "I2", "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9079822358321457`*^9, 3.907982256184916*^9}, {
   3.9079823992856216`*^9, 3.9079824073952208`*^9}, {3.907983011296054*^9, 
   3.9079830171797028`*^9}, {3.907983160251171*^9, 3.907983257308642*^9}, {
   3.908055099104685*^9, 3.908055113223426*^9}, {3.908134796875729*^9, 
   3.908134833743063*^9}, {3.908309100854143*^9, 3.908309101933889*^9}, {
   3.908309834168845*^9, 3.908309838173608*^9}, {3.908309870743635*^9, 
   3.9083099368963537`*^9}, {3.9083106017100763`*^9, 3.908310697079348*^9}, {
   3.9083107279167557`*^9, 3.9083107469296017`*^9}, 3.908310780017243*^9, {
   3.9083167130086107`*^9, 3.908316727464748*^9}, 3.911305961804229*^9, {
   3.9113072066866703`*^9, 3.911307208166481*^9}, {3.911311585752776*^9, 
   3.911311586783778*^9}, {3.911368313006153*^9, 3.911368324893499*^9}, 
   3.911395464307207*^9, {3.911395497236039*^9, 3.911395502723522*^9}, {
   3.911395581189678*^9, 3.911395581765332*^9}, 3.9113957294808207`*^9, 
   3.911395769873754*^9, 3.91181023871382*^9, {3.911827889179302*^9, 
   3.911827900562275*^9}, 3.91182802504741*^9, {3.9118280581693773`*^9, 
   3.9118280664556007`*^9}, {3.911828100577544*^9, 3.911828122297173*^9}, {
   3.911828167020034*^9, 3.9118281862269573`*^9}, {3.911828248629521*^9, 
   3.91182825249179*^9}, {3.911828815725861*^9, 3.911828815923718*^9}, {
   3.911829220814838*^9, 3.9118292357589827`*^9}, {3.9118296349257317`*^9, 
   3.911829638189476*^9}, {3.91183032541654*^9, 3.911830327567449*^9}, {
   3.911831304441966*^9, 3.911831308792885*^9}, {3.9118317567960367`*^9, 
   3.911831763146206*^9}, {3.911832424216669*^9, 3.911832430838986*^9}, {
   3.911832871279924*^9, 3.911832871527899*^9}, {3.911832967201302*^9, 
   3.911832967352491*^9}, {3.911833117378965*^9, 3.911833117505677*^9}, {
   3.911833184872805*^9, 3.9118331850582733`*^9}, {3.9120844225318623`*^9, 
   3.912084428667864*^9}, {3.9120846575856333`*^9, 3.9120846577376413`*^9}, {
   3.912088592473761*^9, 3.912088595119247*^9}, {3.912127737910481*^9, 
   3.912127738861869*^9}, {3.912127850325742*^9, 3.912127857955935*^9}, {
   3.9121281151769447`*^9, 3.912128176021402*^9}, {3.912128227761742*^9, 
   3.912128276943997*^9}, {3.912128310736041*^9, 3.9121283117352037`*^9}, {
   3.9122454898073483`*^9, 3.912245526824184*^9}, {3.912245598562591*^9, 
   3.912245658797686*^9}, 3.912245869545657*^9, 3.912254614379155*^9, {
   3.912313753431613*^9, 3.912313813907895*^9}, {3.912656706082822*^9, 
   3.912656713562316*^9}, {3.9126568320738287`*^9, 3.91265686809342*^9}, {
   3.912657033986383*^9, 3.912657053006935*^9}, {3.9126570998648663`*^9, 
   3.912657110404501*^9}, {3.912657163437085*^9, 3.912657204853765*^9}, {
   3.912657241459551*^9, 3.912657262853036*^9}, {3.9126576766440353`*^9, 
   3.9126578159878407`*^9}, {3.912657867722797*^9, 3.91265788717352*^9}, {
   3.9126579842598877`*^9, 3.9126580014413977`*^9}, {3.912658242345478*^9, 
   3.912658250231455*^9}, {3.912658507695117*^9, 3.9126586434611397`*^9}, {
   3.912659088187931*^9, 3.9126590918858633`*^9}, {3.912659181326655*^9, 
   3.9126591823737373`*^9}, {3.9126593133817253`*^9, 
   3.9126593799726152`*^9}, {3.91265942466455*^9, 3.912659463743042*^9}, {
   3.912660030668654*^9, 3.912660031485428*^9}, {3.912660150943563*^9, 
   3.912660220631303*^9}, {3.91266026003456*^9, 3.912660261599996*^9}, {
   3.912660582033864*^9, 3.9126606556420307`*^9}, {3.912660711267762*^9, 
   3.912660721404018*^9}, {3.912660853622109*^9, 3.912660868955516*^9}, {
   3.9126609631998262`*^9, 3.912661004061716*^9}, {3.912661160821025*^9, 
   3.912661178297062*^9}, 3.912661444483507*^9, {3.9133549589101152`*^9, 
   3.913354965158922*^9}, {3.913553282983631*^9, 3.913553360135442*^9}, {
   3.915453747927553*^9, 3.915453748571479*^9}, {3.915454057109182*^9, 
   3.9154541181005983`*^9}, {3.915454150275648*^9, 3.915454157109254*^9}, 
   3.9154542228210297`*^9, {3.9154542862497263`*^9, 3.915454293809202*^9}, {
   3.915454367530932*^9, 3.915454374232113*^9}, {3.915454447438943*^9, 
   3.915454448157671*^9}, 3.915454610724468*^9, {3.915454743084041*^9, 
   3.9154547435720778`*^9}, {3.915455403895402*^9, 3.915455407832942*^9}, 
   3.9154571319585648`*^9, 3.9154573166188107`*^9, 3.915457765021207*^9, {
   3.915457871538971*^9, 3.915457877842827*^9}, 3.915458356019816*^9, {
   3.915460178688876*^9, 3.915460187605667*^9}, {3.915460300295289*^9, 
   3.915460308470419*^9}, {3.915460349064197*^9, 3.915460350942939*^9}, 
   3.915460383820322*^9, {3.915460418104661*^9, 3.9154604345679398`*^9}, {
   3.915460476679964*^9, 3.915460503594412*^9}, {3.915516364013096*^9, 
   3.915516365669169*^9}, {3.915543030358477*^9, 3.915543036486122*^9}, {
   3.9155434108364763`*^9, 3.91554341775562*^9}, {3.915857359535246*^9, 
   3.915857381312581*^9}, {3.9158577898803253`*^9, 3.915857813250149*^9}, {
   3.915857980393816*^9, 3.915857993310691*^9}, {3.9161188077335176`*^9, 
   3.916118890220277*^9}, {3.916119020207975*^9, 3.916119026342885*^9}, 
   3.916119194507332*^9, 3.916120582396113*^9, {3.916121466174327*^9, 
   3.916121470638487*^9}, {3.916121530544312*^9, 3.916121531814775*^9}, {
   3.916121816360602*^9, 3.916121821470772*^9}, {3.91612211524368*^9, 
   3.916122115586813*^9}, {3.916232657770195*^9, 3.916232687185454*^9}, {
   3.916232864410434*^9, 3.916232875575911*^9}, {3.916288345928911*^9, 
   3.916288347438693*^9}, {3.916320780807733*^9, 3.916320788489699*^9}, {
   3.916452757024179*^9, 3.916452794799964*^9}, 3.9164543530651083`*^9, {
   3.9164544800852127`*^9, 3.9164544811075363`*^9}, {3.916566899068183*^9, 
   3.9165668993399467`*^9}, 3.916567281221105*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[27]:=",ExpressionUUID->"00b06256-9c98-4a18-aa4e-54afeb7d6fee"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.916567733650416*^9, 
  3.9165677411788273`*^9}},ExpressionUUID->"c6bea3ff-0065-4d2f-b4bc-\
2fcad56f0ee4"],

Cell[TextData[{
 StyleBox["Print the conductance distribution ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "g"], "(", "g", ")"}], TraditionalForm]], "Subsection",
  FormatType->TraditionalForm,ExpressionUUID->
  "22f07ea5-14df-4e34-8c9f-6b8641ccd33d"], "Subsection"],
 StyleBox[" in different intervals", "Subsection"]
}], "Text",
 CellChangeTimes->{{3.916122125539239*^9, 3.916122146478488*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"ba8e4b76-44f5-4dda-9808-e2097d9c58fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"split", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"#", ",", 
           RowBox[{"j", "<", "g", "<", 
            RowBox[{"j", "+", "1"}]}]}], "]"}], "&"}], ",", 
        RowBox[{"Pg", "[", "g", "]"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"Ns", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<\!\(\*StyleBox[SubscriptBox[\"P\", \
\"g\"],FontWeight->\"Bold\",FontColor->RGBColor[1, 0, 0]]\)\!\(\*StyleBox[\"(\
\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"g\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\")\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"=\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"{\",FontSize->18,FontWeight->\"Bold\",FontColor->\
RGBColor[1, 0, 0]]\)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "0"}], ",", 
     RowBox[{"j", "<", "Ns"}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"{", 
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"split", "[", 
          RowBox[{"[", 
           RowBox[{"j", "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", ",", 
        "\"\<, \!\(\*StyleBox[\"for\",FontWeight->\"Bold\",FontColor->\
RGBColor[1, 0, 0]]\) \>\"", ",", 
        RowBox[{"Style", "[", 
         RowBox[{"j", 
          StyleBox[",",
           FontColor->GrayLevel[0]], 
          StyleBox["Red",
           FontColor->GrayLevel[0]]}], 
         StyleBox["]",
          FontColor->GrayLevel[0]]}], ",", 
        "\"\< \!\(\*StyleBox[\"<\",FontWeight->\"Bold\",FontColor->RGBColor[1,\
 0, 0]]\)\!\(\*StyleBox[\" \",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"g\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\" \",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"<\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\) \>\"", ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"j", "+", "1"}], ",", "Red"}], "]"}]}], "]"}], "}"}]}], 
    "]"}], ",", "j"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.91545465226517*^9, 3.915454714487686*^9}, {
   3.915454903509385*^9, 3.915454922477756*^9}, {3.915455163521538*^9, 
   3.915455347540605*^9}, {3.915455386846301*^9, 3.915455390875998*^9}, {
   3.915456339528405*^9, 3.915456341352673*^9}, {3.915456568221251*^9, 
   3.915456568766823*^9}, {3.915456617517774*^9, 3.915456668548708*^9}, {
   3.915458034011258*^9, 3.915458039111866*^9}, {3.9155166610201683`*^9, 
   3.915516662394902*^9}, {3.915516855257736*^9, 3.915516859090989*^9}, {
   3.915516918901334*^9, 3.9155169796939*^9}, {3.915517025424251*^9, 
   3.915517054424707*^9}, {3.915517087387146*^9, 3.915517141330345*^9}, {
   3.915517253832364*^9, 3.915517337226118*^9}, {3.9155176667097197`*^9, 
   3.915517672468014*^9}, {3.915517918688575*^9, 3.9155179223135557`*^9}, {
   3.915531712869713*^9, 3.915531713363688*^9}, {3.9155318636325903`*^9, 
   3.915531864389723*^9}, {3.915541494486175*^9, 3.915541519061487*^9}, {
   3.915545371723852*^9, 3.9155453726249228`*^9}, {3.916120421675487*^9, 
   3.9161204936313972`*^9}, {3.916120546952177*^9, 3.916120550504908*^9}, {
   3.9161206207555733`*^9, 3.916120633705728*^9}, {3.916120950768293*^9, 
   3.916120951559944*^9}, {3.916121304734283*^9, 3.916121314625657*^9}, {
   3.9161213658392363`*^9, 3.9161214380211287`*^9}, {3.9161215020375137`*^9, 
   3.916121513175597*^9}, 3.916121565969777*^9, {3.9161216441160583`*^9, 
   3.9161216482736197`*^9}, 3.916122340484851*^9, {3.9162923875456343`*^9, 
   3.916292403249318*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[33]:=",ExpressionUUID->"f8a7ac16-913f-4082-9823-29e9a0380826"],

Cell[CellGroupData[{

Cell[BoxData["\<\"\\!\\(\\*StyleBox[SubscriptBox[\\\"P\\\", \
\\\"g\\\"],FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"(\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"g\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\")\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"=\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"{\\\",FontSize->18,FontWeight->\\\"Bold\\\",\
FontColor->RGBColor[1, 0, 0]]\\)\"\>"], "Print",
 CellChangeTimes->{{3.916233011779757*^9, 3.916233021158249*^9}, 
   3.9162336451298018`*^9, 3.916233754427792*^9, 3.916233810607834*^9, 
   3.916451198518785*^9, 3.9165661727514963`*^9, 3.916582279755662*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"1baf2131-a7dc-4dee-b8c2-bb7f56fee0f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"21", " ", 
     SuperscriptBox["g", "11"]}], "11264"], 
   "\[InvisibleSpace]", "\<\", \
\\!\\(\\*StyleBox[\\\"for\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, \
0, 0]]\\) \"\>", "\[InvisibleSpace]", 
   StyleBox["0",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], 
   "\[InvisibleSpace]", "\<\" \
\\!\\(\\*StyleBox[\\\"<\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, \
0, 0]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"g\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, 0]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"<\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, 0]]\\) \"\>", "\[InvisibleSpace]", 
   StyleBox["1",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]]}],
  SequenceForm[
  Rational[21, 11264] $CellContext`g^11, 
   ", \!\(\*StyleBox[\"for\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\) ", 
   Style[0, 
    RGBColor[1, 0, 0]], 
   " \!\(\*StyleBox[\"<\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\" \",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"g\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\" \",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"<\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\) ", 
   Style[1, 
    RGBColor[1, 0, 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.916233011779757*^9, 3.916233021158249*^9}, 
   3.9162336451298018`*^9, 3.916233754427792*^9, 3.916233810607834*^9, 
   3.916451198518785*^9, 3.9165661727514963`*^9, 3.916582279837393*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"1d4306c7-1663-428c-9043-ea131d66bce8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "47297536"], 
    RowBox[{"21", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16220160", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]]}], "-", 
       RowBox[{"119832576", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", "g"}], "+", 
       RowBox[{"385318912", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{"704413696", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SuperscriptBox["g", "3"]}], "+", 
       RowBox[{"801669120", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{"583761920", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SuperscriptBox["g", "5"]}], "+", 
       RowBox[{"268599296", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{"74022912", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SuperscriptBox["g", "7"]}], "+", 
       RowBox[{"10878976", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{"655360", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SuperscriptBox["g", "9"]}], "+", 
       RowBox[{"4199", " ", 
        SuperscriptBox["g", "11"]}]}], ")"}]}]}], 
   "\[InvisibleSpace]", "\<\", \
\\!\\(\\*StyleBox[\\\"for\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, \
0, 0]]\\) \"\>", "\[InvisibleSpace]", 
   StyleBox["1",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], 
   "\[InvisibleSpace]", "\<\" \
\\!\\(\\*StyleBox[\\\"<\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, \
0, 0]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"g\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, 0]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"<\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, 0]]\\) \"\>", "\[InvisibleSpace]", 
   StyleBox["2",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]]}],
  SequenceForm[
  Rational[21, 47297536] (16220160 (-1 + $CellContext`g)^Rational[1, 2] - 
    119832576 (-1 + $CellContext`g)^Rational[1, 2] $CellContext`g + 
    385318912 (-1 + $CellContext`g)^Rational[1, 2] $CellContext`g^2 - 
    704413696 (-1 + $CellContext`g)^Rational[1, 2] $CellContext`g^3 + 
    801669120 (-1 + $CellContext`g)^Rational[1, 2] $CellContext`g^4 - 
    583761920 (-1 + $CellContext`g)^Rational[1, 2] $CellContext`g^5 + 
    268599296 (-1 + $CellContext`g)^Rational[1, 2] $CellContext`g^6 - 
    74022912 (-1 + $CellContext`g)^Rational[1, 2] $CellContext`g^7 + 
    10878976 (-1 + $CellContext`g)^Rational[1, 2] $CellContext`g^8 - 
    655360 (-1 + $CellContext`g)^Rational[1, 2] $CellContext`g^9 + 
    4199 $CellContext`g^11), 
   ", \!\(\*StyleBox[\"for\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\) ", 
   Style[1, 
    RGBColor[1, 0, 0]], 
   " \!\(\*StyleBox[\"<\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\" \",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"g\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\" \",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"<\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\) ", 
   Style[2, 
    RGBColor[1, 0, 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.916233011779757*^9, 3.916233021158249*^9}, 
   3.9162336451298018`*^9, 3.916233754427792*^9, 3.916233810607834*^9, 
   3.916451198518785*^9, 3.9165661727514963`*^9, 3.916582279843101*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"47e2741e-cd4e-47af-9dd3-a925e144e815"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"21", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13996523520"}], "+", 
       RowBox[{"45071302656", " ", "g"}], "-", 
       RowBox[{"62075535360", " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{"47489372160", " ", 
        SuperscriptBox["g", "3"]}], "-", 
       RowBox[{"21864360960", " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{"6089557760", " ", 
        SuperscriptBox["g", "5"]}], "-", 
       RowBox[{"957775104", " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{"66512160", " ", 
        SuperscriptBox["g", "7"]}], "-", 
       RowBox[{"4199", " ", 
        SuperscriptBox["g", "11"]}]}], ")"}]}], "47297536"], 
   "\[InvisibleSpace]", "\<\", \
\\!\\(\\*StyleBox[\\\"for\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, \
0, 0]]\\) \"\>", "\[InvisibleSpace]", 
   StyleBox["2",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], 
   "\[InvisibleSpace]", "\<\" \
\\!\\(\\*StyleBox[\\\"<\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, \
0, 0]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"g\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, 0]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"<\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, 0]]\\) \"\>", "\[InvisibleSpace]", 
   StyleBox["3",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]]}],
  SequenceForm[
  Rational[21, 47297536] (-13996523520 + 45071302656 $CellContext`g - 
    62075535360 $CellContext`g^2 + 47489372160 $CellContext`g^3 - 
    21864360960 $CellContext`g^4 + 6089557760 $CellContext`g^5 - 
    957775104 $CellContext`g^6 + 66512160 $CellContext`g^7 - 
    4199 $CellContext`g^11), 
   ", \!\(\*StyleBox[\"for\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\) ", 
   Style[2, 
    RGBColor[1, 0, 0]], 
   " \!\(\*StyleBox[\"<\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\" \",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"g\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\" \",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"<\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\) ", 
   Style[3, 
    RGBColor[1, 0, 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.916233011779757*^9, 3.916233021158249*^9}, 
   3.9162336451298018`*^9, 3.916233754427792*^9, 3.916233810607834*^9, 
   3.916451198518785*^9, 3.9165661727514963`*^9, 3.916582279847869*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"2584eb26-88b6-4ce1-a08d-f9505dc9960b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "47297536"], 
    RowBox[{"21", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13996523520"}], "+", 
       RowBox[{"45071302656", " ", "g"}], "-", 
       RowBox[{"62075535360", " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{"47489372160", " ", 
        SuperscriptBox["g", "3"]}], "-", 
       RowBox[{"21864360960", " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{"6089557760", " ", 
        SuperscriptBox["g", "5"]}], "-", 
       RowBox[{"957775104", " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{"66512160", " ", 
        SuperscriptBox["g", "7"]}], "-", 
       RowBox[{"4199", " ", 
        SuperscriptBox["g", "11"]}], "+", 
       RowBox[{"32768", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "g"}], ")"}], 
         RowBox[{"13", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"220", "+", 
          RowBox[{"141", " ", "g"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["g", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["g", "3"]}]}], ")"}]}]}], ")"}]}]}], 
   "\[InvisibleSpace]", "\<\", \
\\!\\(\\*StyleBox[\\\"for\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, \
0, 0]]\\) \"\>", "\[InvisibleSpace]", 
   StyleBox["3",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], 
   "\[InvisibleSpace]", "\<\" \
\\!\\(\\*StyleBox[\\\"<\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, \
0, 0]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"g\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, 0]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\",FontColor->RGBColor[1, 0, \
0]]\\)\\!\\(\\*StyleBox[\\\"<\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[1, 0, 0]]\\) \"\>", "\[InvisibleSpace]", 
   StyleBox["4",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]]}],
  SequenceForm[
  Rational[21, 47297536] (-13996523520 + 45071302656 $CellContext`g - 
    62075535360 $CellContext`g^2 + 47489372160 $CellContext`g^3 - 
    21864360960 $CellContext`g^4 + 6089557760 $CellContext`g^5 - 
    957775104 $CellContext`g^6 + 66512160 $CellContext`g^7 - 
    4199 $CellContext`g^11 + 
    32768 (-3 + $CellContext`g)^Rational[13, 2] (220 + 141 $CellContext`g + 
      48 $CellContext`g^2 + 20 $CellContext`g^3)), 
   ", \!\(\*StyleBox[\"for\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\) ", 
   Style[3, 
    RGBColor[1, 0, 0]], 
   " \!\(\*StyleBox[\"<\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\" \",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"g\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\" \",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\)\!\(\*StyleBox[\"<\",FontWeight->\"Bold\",FontColor->RGBColor[1, 0, \
0]]\) ", 
   Style[4, 
    RGBColor[1, 0, 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.916233011779757*^9, 3.916233021158249*^9}, 
   3.9162336451298018`*^9, 3.916233754427792*^9, 3.916233810607834*^9, 
   3.916451198518785*^9, 3.9165661727514963`*^9, 3.916582279850479*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"02628097-a040-4018-ad8c-9af8b3d392b1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "High precision numerical evaluation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "g"], TraditionalForm]],ExpressionUUID->
  "f7f65634-0bcb-4095-bd54-14951c4525e3"],
 "(",
 StyleBox["g",
  FontSlant->"Italic"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151847787521*^9, 3.800151876339517*^9}, {3.800408253392769*^9, 
   3.800408263239753*^9}, {3.800409874965605*^9, 3.800409882142372*^9}, {
   3.811852971386837*^9, 3.8118529748172607`*^9}, {3.811853021212357*^9, 
   3.811853024396681*^9}, {3.915542370435848*^9, 3.9155423718356953`*^9}, {
   3.9161471345013514`*^9, 3.916147152639503*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"cf40cbcf-debc-44fb-9f58-471335e2ce3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pt", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", "g", "]"}], ",", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "50000"}], "}"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Pg", "[", "g", "]"}], ",", "5"}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "Ns", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"10", "\[Pi]"}], ")"}]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"N", "[", "g", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8071150744488287`*^9, 3.80711521426966*^9}, {
   3.8071169353517113`*^9, 3.8071169354360723`*^9}, {3.8071169814016848`*^9, 
   3.807117001582925*^9}, {3.807117056511773*^9, 3.807117069453043*^9}, 
   3.807352532573484*^9, {3.807496881522394*^9, 3.807496900633799*^9}, {
   3.8074969829658823`*^9, 3.8074969832114677`*^9}, 3.809493021099452*^9, {
   3.809494961115024*^9, 3.80949496264266*^9}, {3.811834148679165*^9, 
   3.81183414932329*^9}, {3.8118530746887074`*^9, 3.811853142053101*^9}, {
   3.811853615498644*^9, 3.8118536163587923`*^9}, {3.812024292371991*^9, 
   3.8120242926108017`*^9}, {3.812026944833426*^9, 3.812026966735772*^9}, {
   3.812027048555563*^9, 3.812027048715835*^9}, 3.8120820149461184`*^9, {
   3.915455812079814*^9, 3.915455848444537*^9}, {3.915455883942362*^9, 
   3.915455951775701*^9}, {3.915458078459619*^9, 3.915458080259224*^9}, {
   3.915527744600095*^9, 3.915527745231015*^9}, {3.9155290156095953`*^9, 
   3.915529016856373*^9}, {3.915529064314105*^9, 3.915529096157844*^9}, {
   3.915531886871778*^9, 3.915531888023593*^9}, {3.91553192772978*^9, 
   3.9155319319368563`*^9}, {3.915595938773326*^9, 3.915595941220399*^9}, {
   3.9158575232478447`*^9, 3.915857525605427*^9}, {3.916121676466455*^9, 
   3.916121676586239*^9}, 3.916233608699382*^9, 3.916233666249444*^9, {
   3.916233712443097*^9, 3.916233712766715*^9}, 3.91623376319902*^9, {
   3.916233819037757*^9, 3.916233819269257*^9}, {3.916567432811256*^9, 
   3.916567442994609*^9}, {3.916567479732266*^9, 3.9165674800356493`*^9}, {
   3.916567883310277*^9, 3.9165679000056887`*^9}, {3.916579094478786*^9, 
   3.91657910849535*^9}, {3.916582359950338*^9, 3.916582382340392*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[45]:=",ExpressionUUID->"ee2ec371-af91-47b5-891e-1d0890b755b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03183098861837907`", ",", "6.336917502855260261`5.*^-20"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06366197723675814`", ",", "1.2978007045847573015105`5.*^-16"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.09549296585513721`", ",", "1.122565924878300789490891`5.*^-14"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.12732395447351627`", ",", "2.6578958429895829534934763`5.*^-13"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.15915494309189535`", ",", "3.09419799944104504941432252`5.*^-12"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.19098593171027442`", ",", "2.29901501415076001687734422`5.*^-11"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.22281692032865347`", ",", "1.2530156446580484972696978216`5.*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.25464790894703254`", ",", "5.4433706864426658887546393773`5.*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.2864788975654116`", ",", "1.98859185894416349555138742538`5.*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.3183098861837907`", ",", "6.33691750285526034503633543566`5.*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.35014087480216977`", ",", "1.807996519263720664902118898835`5.*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.38197186342054884`", ",", "4.708382748980756520231233830766`5.*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.4138028520389279`", ",", "1.1356772568897045296427785194088`5.*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.44563384065730693`", ",", "2.5661760402596833220325802584449`5.*^-7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.477464829275686`", ",", "5.4812789300698280740210085574599`5.*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.5092958178940651`", ",", "1.11480231658345797400728622516636`5.*^-6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.5411268065124442`", ",", "2.1717817956788012488784186363308`5.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.5729577951308232`", ",", "4.07263612711764684723310026425493`5.*^-6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6047887837492023`", ",", "7.38189160524264706983126488156182`5.*^-6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6366197723675814`", ",", 
     "0.00001297800704584757301508811361043473`5."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6684507609859605`", ",", 
     "0.00002219679624042393171450538164777275`5."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7002817496043395`", ",", "0.000037027768714521`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.7321127382227185`", ",", "0.0000603787683181605`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.7639437268410977`", ",", "0.0000964276786991259`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.7957747154594768`", ",", "0.0001510838866914573`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8276057040778558`", ",", "0.0002325867022110115`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8594366926962349`", ",", "0.0003522730820363817`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8912676813146139`", ",", "0.0005255528530451831`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9230986699329929`", ",", "0.000773136238780578`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.954929658551372`", ",", "0.0011225659248783008`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9867606471697512`", ",", "0.0016101142196572128`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.0185916357881302`", ",", "0.0022831151438752719`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.0504226244065091`", ",", "0.003202810740163078`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.0822536130248883`", ",", "0.0044477761003417573`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.1140846016432675`", ",", "0.006117862322962562`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.1459155902616465`", ",", "0.0083384009410551663`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.1777465788800257`", ",", "0.0112642945086946407`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.2095775674984046`", ",", "0.0150835731402506257`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.2414085561167836`", ",", "0.0200199911952666998`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.2732395447351628`", ",", "0.0263342586297760798`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.3050705333535417`", ",", "0.0343235412787744216`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.336901521971921`", ",", "0.0443189194405466917`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.3687325105902999`", ",", "0.0566805617765498637`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.400563499208679`", ",", "0.0717904496103026007`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.432394487827058`", ",", "0.0900425735518427524`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.464225476445437`", ",", "0.1118306186495804187`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.4960564650638164`", ",", "0.1375332548618400957`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.5278874536821954`", ",", "0.1674972555966117707`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.5597184423005745`", ",", "0.202018777569751815`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.5915494309189535`", ",", "0.241323249561069797`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.6233804195373325`", ",", "0.2855444351691224579`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.6552114081557117`", ",", "0.3347033548120484427`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.6870423967740906`", ",", "0.3886878744835322525`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.7188733853924698`", ",", "0.4472338926887073232`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.7507043740108488`", ",", "0.5099091821350660515`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.7825353626292277`", ",", "0.5761010687552363881`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.814366351247607`", ",", "0.6450092571408362297`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.8461973398659859`", ",", "0.7156452381469681235`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.8780283284843653`", ",", "0.7868398409881200663`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.909859317102744`", ",", "0.8572606183140411551`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.941690305721123`", ",", "0.9254408782750775745`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.9735212943395024`", ",", "0.9898223022259498438`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.0053522829578814`", ",", "1.0488132102562632176`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.0371832715762603`", ",", "1.1008644773404379522`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.0690142601946393`", ",", "1.1445592653492257502`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.1008452488130183`", ",", "1.1786950511665313288`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.1326762374313977`", ",", "1.2023424811415725087`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.1645072260497766`", ",", "1.2148816003503925617`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.196338214668156`", ",", "1.2160184192672731164`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.228169203286535`", ",", "1.2057846829825289692`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.260000191904914`", ",", "1.1845235812502606317`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.291831180523293`", ",", "1.1528640050333072965`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.323662169141672`", ",", "1.1116858166608192037`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.3554931577600513`", ",", "1.0620784560520875316`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.3873241463784303`", ",", "1.0052950545113858943`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.4191551349968092`", ",", "0.9427040701830924795`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.450986123615188`", ",", "0.8757402951920385752`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.482817112233567`", ",", "0.8058569135963481605`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.5146481008519466`", ",", "0.7344801113616554781`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.5464790894703255`", ",", "0.6629675544369829761`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.5783100780887045`", ",", "0.5925718584812780504`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.6101410667070835`", ",", "0.5244099736611163509`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.641972055325463`", ",", "0.4594392000168008084`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.673803043943842`", ",", "0.3984403329765096797`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.705634032562221`", ",", "0.3420082144835578756`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.7374650211805998`", ",", "0.2905497326857097442`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.7692960097989787`", ",", "0.244289072010078878`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.801126998417358`", ",", "0.2032797655027479728`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.832957987035737`", ",", "0.167422842336244771`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.864788975654116`", ",", "0.1364900951654535481`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.896619964272495`", ",", "0.1101512143258797438`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.928450952890874`", ",", "0.0880032484973530756`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.960281941509254`", ",", "0.0696005541786562763`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.992112930127633`", ",", "0.0544830889090774317`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.0239439187460118`", ",", "0.0422005860988764354`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.0557749073643907`", ",", "0.0323299881294292381`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.0876058959827697`", ",", "0.0244851255175681759`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.119436884601149`", ",", "0.0183208856930232678`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.151267873219528`", ",", "0.0135341867652838846`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.183098861837907`", ",", "0.0098629506186119341`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.214929850456286`", ",", "0.0070837971532444378`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.246760839074665`", ",", "0.0050089526559321431`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.2785918276930444`", ",", "0.0034827239711211872`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.3104228163114233`", ",", "0.0023777933892454111`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.3422538049298023`", ",", "0.0015915188811892426`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.3740847935481812`", ",", "0.0010423713323561976`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.40591578216656`", ",", "0.0006665995810739722`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.4377467707849396`", ",", "0.00041518216360838`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.4695777594033186`", ",", "0.0002510996355377028`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.5014087480216975`", ",", "0.0001469417497361602`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.5332397366400765`", ",", "0.0000828485993024446`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3.5650707252584555`", ",", "0.0000447733123206054`5."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "3.596901713876835`", ",", 
     "0.00002304541882466080744913293892316323`5."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.628732702495214`", ",", 
     "0.00001120812022523426645534027507394515`5."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.660563691113593`", ",", "5.09898069564386052036484711507701`5.*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.6923946797319718`", ",", "2.14168926321851678072930993767079`5.*^-6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.7242256683503507`", ",", "8.1621267404553369922576592247756`5.*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.7560566569687306`", ",", "2.7560455217692979353337840467546`5.*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.7878876455871096`", ",", "7.970985802515012392678334553887`5.*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.819718634205488`", ",", "1.877499822195369191080644680558`5.*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.851549622823867`", ",", "3.3245623432195013934197152974`5.*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.883380611442246`", ",", "3.8530188445231497566775396191`5.*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.915211600060626`", ",", "2.224024023798232691136792391`5.*^-11"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.947042588679005`", ",", "3.2703132706337382656995688`5.*^-13"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"3.978873577297384`", ",", "8.505763124623811612474`5.*^-17"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.915455808030888*^9, 3.91545584187827*^9}, {
   3.915455877944921*^9, 3.915455924991293*^9}, 3.91545615304478*^9, 
   3.915456193361959*^9, 3.9154562807645206`*^9, 3.915456676938236*^9, 
   3.91545673031841*^9, 3.91545684981719*^9, 3.915456951616098*^9, 
   3.915456982274826*^9, 3.915457048530463*^9, 3.91545717333675*^9, {
   3.915457885131521*^9, 3.915457906684785*^9}, 3.915458120094409*^9, 
   3.915458175924061*^9, 3.9154585085300283`*^9, 3.915460981805835*^9, 
   3.915517432213525*^9, 3.915518311184285*^9, 3.9155184409518948`*^9, 
   3.9155270170459747`*^9, {3.915527187350885*^9, 3.915527215762429*^9}, 
   3.915527285092371*^9, 3.915527358925789*^9, 3.915527460680517*^9, 
   3.915527536272986*^9, 3.9155277153360157`*^9, 3.915527764929277*^9, 
   3.91552896182588*^9, 3.915529021280834*^9, {3.9155290706309433`*^9, 
   3.915529099117372*^9}, 3.915531123564599*^9, 3.915531537331555*^9, {
   3.915531881134843*^9, 3.915531889763822*^9}, 3.9155319341300497`*^9, 
   3.915541532462113*^9, {3.9155421653560677`*^9, 3.915542186968794*^9}, 
   3.915542217290495*^9, 3.915542256973652*^9, 3.915542295022129*^9, 
   3.9155423692240973`*^9, 3.9155424598453817`*^9, 3.915542540898876*^9, 
   3.915542701034734*^9, 3.915542908712072*^9, 3.915545188332983*^9, 
   3.915545287269532*^9, 3.915545436452094*^9, 3.9155455570880623`*^9, 
   3.91554560899963*^9, 3.9155456735055733`*^9, 3.915545706302902*^9, {
   3.91554575765051*^9, 3.915545784127563*^9}, {3.9155458191094017`*^9, 
   3.915545841428247*^9}, {3.915545878006742*^9, 3.915545929762236*^9}, {
   3.915545965490657*^9, 3.915546008864887*^9}, {3.9155461865961742`*^9, 
   3.915546260213009*^9}, {3.915595920506*^9, 3.9155959420963087`*^9}, 
   3.915857414997198*^9, 3.915857447140193*^9, {3.91585750923344*^9, 
   3.915857526706739*^9}, 3.915857640308498*^9, 3.9158577199139023`*^9, 
   3.915861792982139*^9, 3.9158642575238123`*^9, {3.916121674636942*^9, 
   3.9161216809737463`*^9}, 3.916121764365169*^9, 3.9161223138081083`*^9, 
   3.916147137695039*^9, 3.9161473989724607`*^9, 3.916233028556739*^9, {
   3.916233605252956*^9, 3.916233609261217*^9}, {3.9162336584872026`*^9, 
   3.916233666700218*^9}, 3.916233713946472*^9, {3.916233758361401*^9, 
   3.916233763598179*^9}, {3.916233813623765*^9, 3.916233819946909*^9}, 
   3.916451204260776*^9, 3.916566163130715*^9, 3.916566273193303*^9, 
   3.916566803374868*^9, {3.916567414523756*^9, 3.916567439539938*^9}, 
   3.91656747795723*^9, 3.916567547751911*^9, 3.916567892412396*^9, 
   3.916567966947916*^9, 3.916582284958233*^9, {3.9165823640991507`*^9, 
   3.916582383184822*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"f3308964-8c71-4250-9652-ff6a99cbe2bc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Comparison between the above tabulated result and the trace density obtained \
using the \[Beta]-Jacobi matrix model simulation. Please run the module below \
(at the end) once before calling the function JacobiTr[Ns,1,\[Lambda]1,0,m0] \
to obtain m0 number of trace values in a list `trc\[CloseCurlyQuote].\
\>", "Subsection",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.8001587818845377`*^9, 3.8001588364447527`*^9}, {3.800164988360364*^9, 
   3.800164992014268*^9}, {3.800165366549056*^9, 3.800165375076405*^9}, 
   3.800409606573024*^9, 3.800409710234189*^9, {3.81185327756411*^9, 
   3.811853307204997*^9}, {3.811853342531314*^9, 3.811853360620041*^9}, {
   3.813208208647214*^9, 3.8132082105748672`*^9}, {3.916122221421939*^9, 
   3.916122265429565*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"4ab8b4af-624f-47d7-bcae-d42a2cc2cdba"],

Cell[BoxData[
 RowBox[{"JacobiTr", "[", 
  RowBox[{"Ns", ",", "1", ",", "\[Lambda]1", ",", "0", ",", "30000"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.807154061963708*^9, 3.807154071702382*^9}, 
   3.8071541558145*^9, 3.8071562052725277`*^9, {3.807156784935053*^9, 
   3.807156819946412*^9}, {3.8118341589424963`*^9, 3.8118341592202044`*^9}, {
   3.8118512318991117`*^9, 3.811851232362002*^9}, {3.81185139657443*^9, 
   3.8118513974079027`*^9}, {3.811851435087603*^9, 3.8118514371583757`*^9}, {
   3.811857012387226*^9, 3.811857013354361*^9}, {3.811857150669873*^9, 
   3.81185715190145*^9}, {3.811858368797443*^9, 3.8118583690998583`*^9}, {
   3.811858718586728*^9, 3.811858740399888*^9}, {3.811994593447563*^9, 
   3.811994593717009*^9}, {3.812023317878664*^9, 3.8120233181340227`*^9}, {
   3.812081927070801*^9, 3.8120819273333597`*^9}, {3.812081968994814*^9, 
   3.812081981018527*^9}, {3.8131986468663893`*^9, 3.813198648705441*^9}, {
   3.915455787367303*^9, 3.915455794510433*^9}, {3.916121705002534*^9, 
   3.916121734970689*^9}, {3.916451232143299*^9, 3.9164512322791233`*^9}, {
   3.916566151688505*^9, 3.9165661518642693`*^9}, {3.916579117366366*^9, 
   3.916579118910116*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"",ExpressionUUID->"ac38e36c-238e-4576-81fe-2f32f099af61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{"trc", ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "Ns", ",", "0.06"}], "}"}], ",", " ", "\"\<PDF\>\"", 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", " ", "Automatic"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\\n g\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(P\), \(g\)]\)(g)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}], 
     ",", 
     RowBox[{"ChartStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0.8", ",", "1"}], "]"}]}], ",", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.97", ",", "0.98", ",", "0.99"}], "]"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"Pt", ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.9", ",", "0", ",", "0.2"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.797653647821991*^9, {3.797655383072513*^9, 3.797655384246853*^9}, {
   3.8001013483804293`*^9, 3.800101429387726*^9}, {3.8001015059424467`*^9, 
   3.8001015333662577`*^9}, {3.8001017416124477`*^9, 3.800101742297785*^9}, {
   3.800101858235482*^9, 3.800101876571849*^9}, {3.800103397356614*^9, 
   3.800103448034247*^9}, {3.80011156294014*^9, 3.800111563481254*^9}, 
   3.800111601223303*^9, {3.800111742568243*^9, 3.800111742831212*^9}, {
   3.800152247795824*^9, 3.800152276748464*^9}, {3.800152390966651*^9, 
   3.8001524210586653`*^9}, {3.8001524560553226`*^9, 3.800152491686767*^9}, 
   3.800152564607435*^9, {3.800153213127624*^9, 3.8001534164406767`*^9}, {
   3.8001534767817307`*^9, 3.8001535122249804`*^9}, {3.8001588923894672`*^9, 
   3.8001588926714993`*^9}, {3.8001591006608953`*^9, 3.8001591011066*^9}, {
   3.800159350198481*^9, 3.800159397053388*^9}, {3.800159629938713*^9, 
   3.8001596404303837`*^9}, {3.8001596792096643`*^9, 3.800159717289629*^9}, {
   3.80015977065392*^9, 3.80015977083035*^9}, {3.8004085211236258`*^9, 
   3.8004085825151243`*^9}, {3.800408648414671*^9, 3.8004086714417562`*^9}, {
   3.8004089515347023`*^9, 3.800408951732999*^9}, {3.8118534022735987`*^9, 
   3.8118535191136208`*^9}, {3.811854275435896*^9, 3.811854276147509*^9}, {
   3.811857036430936*^9, 3.811857036821389*^9}, {3.811857087620875*^9, 
   3.8118570884128923`*^9}, {3.915455796743517*^9, 3.9154557984393587`*^9}, {
   3.915456867660078*^9, 3.9154568783409777`*^9}, {3.915527561107238*^9, 
   3.91552757090322*^9}, {3.916121727332695*^9, 3.9161217274514627`*^9}, {
   3.9164513685862913`*^9, 3.916451370368087*^9}, {3.916568000113266*^9, 
   3.9165680190562067`*^9}, {3.916582323709462*^9, 3.916582341566845*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[46]:=",ExpressionUUID->"a76f0950-9331-410c-8daa-6b4121030175"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0, 0.8, 1], EdgeForm[{Opacity[0.22399999999999998`], Thickness[
     Small]}], {}, 
     {RGBColor[0, 0.8, 1], EdgeForm[{Opacity[0.22399999999999998`], Thickness[
      Small]}], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0DFIglEUhuEfh4iICGkWi4hQGgIXEXFoiIYILUREIqQWh3KQkAYhwjGc
RFCawrUhHCKkIRwcRCIiESERbUiDpgg39afX78Dl8iyHe9/l6FngxGIYhmN8
JnfnYuluu9P3Gf9z9Pmy0hrK7b3r3Kl1MPXh4868xSl/rM5cZrfkSOb5dz0i
t4apWDkhh48945Vys/633y3KIXepev4kv9/GvXMNObiwcX/zI78lv9Y2Z7+n
PugWCxW7/LobXQy5Zf+DLT3wy5PfpmKy+d0r2XxeQTbXleSaOTI9e+V8MugK
+OiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YlHzG8F
2A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.84, 0}, \
{0.8999999999999999, 0.0011111111111111122}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfQYM3tgzQIG3eadjwlME/9RC122f/yL4njxM2u1i
b+H8E2X75kvpI/juD6tE1rkj+MfABiL4LkDTrlQg+EcUNhRlTESS7855/nsl
gn/oq0ZM/yEEH+i4C0q3EfwDYAci+Pamcbs8ed7B+SDX3VVB8G25ri8usEXw
95RMlmAJQ/Ct7/v3Ts9D8HeBPYzgW24B+RjB3yHX+jpwB4IPC89be2ZVhJk4
2cPCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJl4eGJ4wPC08YHxae
MD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8AI21/80=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8999999999999999, 0}, \
{0.96, 0.000555555555555555}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQvUOu9XXgjnf2DFBg3umY8PQCgr/t898rFS8RfNO4
XZ48TO/h/C0nyvbNl0LwjcEAwd809/3yY94IvgHHGpmoFAR/Q1HGxLc1SPJ3
VdgapyL469wfVomsQ/B1wQYi+CDTrO8j+NrtYjfPfUfwr1a8VDPk+ADni4AN
RPBDHi+dfUQBwZ8iwRLGp4vgX/ZNEoiwRPCFmg+cWuiK4AeBAxDBh4XnrT2z
KsJMkuxh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhMtDwxPGh4Un
jA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPgB9
vfsX
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.96, 0}, {1.02, 0.00222222222222222}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EEog3EcxvG33SxJSw6S2k6L5EJa0pvDIkm8StKSFpe1cFqSXCRNNnZS
tCRJq+UgyUFLToRwWjhJcpBYkrRW9sp3z6/+/ftcnsPXHZy0xh2GYdQXn/1b
R3ULr/0fpvF/ibdZs2VEvvU8/MyF5Moh38FZRO6LrU245uXV0y9vYEW+/h54
2tmQKxr3k++7cm/QXpTj9tyJfHVpn1zuaFisvpN7WqMdo8/ycvgln8rJF1v+
w8+C7MxuT7U7cyV3/w3KS8W1G498Hsls1jTJZena4bE2uetxpmqvU6bn/fH6
9GCzZdIT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/
AhPS/dU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.02, 0}, {1.08, 0.00111111111111111}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ7fGwSmSd+0d7BihoF7t57nswgn/c27zTMQHBZ2uc
6tydg+C7bfv890oFgt/6OnCHXCuCf1RhQ1HGRASfJYxPd9NcBN+lO+f575UI
fsuBUwtdtyH4h75qxPQfQvCZtEEuRPCdEp5eULqN4IOd9xzBBxv3GcGHgE9w
vr1p3C5PHgS/LmtPyWQJBH/ffCn9uyoIPtCzL9UMEXxbruuLC2wRfFh4vt0z
qyLMpMgeFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8
YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8QHQ
IQAd
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.08, 0}, {1.14, 0.004444444444444457}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQbct1fXGB7Sd7BiiotTeN2+WJ4O8pmSzBEobg/175
8ZJvEoJvfd+/d3oegl8tss79YRWCv8uTh0m7HcH/VZcFNBLBt9xyomzffAS/
8qWaIccaBH+HXOvrwB0I/o/gx0tnH0HwzTsdE55eQPDL982X0r+L4G/7/PdK
xUsE/6tGTP+hrwg+yLc8TJ/hfLB3+RB8sPOkEPwvIOPUEHxjMEDwYeFZCg6H
FntYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHh
CePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGBwDw7/y2

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.14, 0}, {1.2, 0.00999999999999999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQbQwGn+0ZoKAoY+LbGnsEf9Pc98uPeSP4ny75JglE
IPiGHGtkolIQ/AJbruuLCxD8DWADEfwPQNPMOxF8/bsqbI1TEfx8oeYDpxYi
+OvcH1aJrEPw39XYm8btQvB1wQ5E8HOf/1758RKCD3Kd9X0E/03gDrnW1wi+
drvYzXPfEfzsPSWTJVi+wPmrPoI8jOC/VAP5GMHXjOk/9FUDwYeFZ2V+nK+N
dpc9LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw
8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ4wMAVjXr
Bw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.2, 0}, {1.26, 0.012777777777777765}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrRnTf+irxhd7BijImPi2xt4UwV9xzNu80xHBf/57
5cdLvgi+uiHHGpkoBD8NDBD8ZbOPKGwoQvCfXFC6/bMOwVdha5zq3I3gp1jf
9++djuAvKbDlur4YwX+8FGQggg8yLWsPgp8kEGG55QSCv9B12+e/VxD8h1Ui
69wfIvhAxwG9jODHPwU5EMGfL6V/V4XtK5wPcl2eEIIv1/o6cIccgg8Lzwtg
iXn2sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePD
whPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8ATJQO
pw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.26, 0}, \
{1.3199999999999998, 0.030000000000000082}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EFEw2EcxvG/STLZIZPJTJGkZDolmckOSYesWGRd0sikJcnsMCZ1mek0
SXaadJtkh2SSJNmhU9oaSTokHXZamYz2n749P16vz+U5fPuWI3Mhi2EYQ81n
/q7dT/+5q+Y1/m7pYrrTMixnqie3M2Pyc397Iu2TnYsrEy+zcnD/ujYYlI9u
ek83V+VKPR4ubMk9bnNRbs2l5MPWyeX77/m3Y9nRFrCNnMkL4/m77Uv5YL1r
56ooP2Y3PNaS3P1kDsrmWqYqp33Jtfcf+SH6MTDa8fVve27qNWaX6ZlvTO4V
bVkvPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98S+4
IQc/
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.3199999999999998, 0}, \
{1.38, 0.037222222222222184}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQLbLO/WGVyDd7BigIebx09hEFBH+yBEsYny6Cf8k3
SSDCEsEXaj5waqErgh+0Q671dSCCP/Ftjb1pHIJ/Qen2z7osBB9o2JYTZQh+
QO/0PKFmBL//0FeNmH4E/9z3YKALEXw+3U1z3y9H8MHO24Lgg407gOCfPQMC
CD4Pk3a72E0E39u80zHhKYLfnfP898qPCP7pha7bPv9F8LmuLy6w5foO58PC
c0MC9zYgsoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wP
C08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8
APIM9Dk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.38, 0}, {1.44, 0.08611111111111103}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQzXV9cYEt13d7Bijw5GHSbhdD8LscE55eUELwT5bt
my+lj+BzrJGJSrFG8D0eVomsc0fwO8RunvsejOAf8zbvdExA8Nkapzp35yD4
bts+/71SgeC3vg7cIdeK4B9R2FCUMRHBZwnj0900F8F36c55/nslgt984NRC
120I/qGvGjH9hxB8kG+BLoTznUDevY3gg533HMEHG/cZwYeAH3A+LDy1Qspm
7Lqzzx4WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxh
fFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxAaxN
/+k=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.44, 0}, {1.5, 0.12055555555555544}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQDQE/7GEse9O4XZ48CH5D1p6SyRII/r75Uvp3VRD8
/1cqXqoZIvh2XNcXF9gi+DVgAxF8kGksYQj+n5UfL/kmIfg29/17p+ch+NUi
69wfViH4QMcxabcj+L/qQA5E8C23nCjbNx/BrwS6jmMNgr9DrvV14A4E/0fw
46WzjyD4Fp2OCU8vIPjlYA8j+Ns//wX6GMH/phHTf+grgg811T7mVdHvZp6j
9rDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8IT
xoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPALyZCT8=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.5, 0}, {1.56, 0.16444444444444428}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/U0jpv/Q1x/2DFBgGrfLk4fpJ5xfOlmCJYwPwd96
omzffCkE/+vfKxUv1RB8YzBA8IsyJr6tsUfwN819v/yYN4L/6ZJvkkAEgm/E
sUYmKgXBL7Dlur64AMHfADYQwf8ANM28E8HXu6vC1jgVwc8Xaj5waiGCv879
YZXIOgT/XY090MsIvg7YgQh+zvPfKz9eQvBXA11nfR/Bfx24Q671NYIPC8/5
p/iCp98+bw8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgf
Fp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4
AM+rDZs=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.56, 0}, {1.6199999999999999, 0.24888888888888958}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/Tpwh1zr65/2DFCg3S5289x3BD9rT8lkCZZfcP7K
j5d8kwQQ/FdqhhxrZBB8jZj+Q181EPyMiW9r7E0R/OXHvM07HRH8579BJiL4
6iDjohD8NDBA8JfNPqKwoQjBf3JB6fbPOgRfla1xqnM3gp9ifd+/dzqCv6TA
luv6YgT/8VKQgQi+MtC0rD0IfpJAhOWWEwj+Itdtn/9eQfAfVomsc3+I4MPD
M3oDa/SGq/bw8ITy4eEJ5cPDE8qHhyeUDw9PKB8enlA+PDyhfHh4Qvnw8ITy
4eEJ5cPDE8qHhyeUDw9PKB8enlA+PDyhfHh4Qvnw8ITy4eEJ5cPDE8qHhyeU
DwA7hfhd
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.6199999999999999, 0}, {1.68, 0.3388888888888886}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/bBKZJ37w1/2DFCgsKEoY+JbBD/h6QWl2z8R/AVS
+ndV2H7D+Q/8e6fnCSH48q2vA3fIIfhxuzx5mLQR/Hnvlx/zNkfw76mwNU51
RvBlo1Ks7/sj+DH9h75qxCD4c46AXIjg3/pZl7WnBMEHO68RwQcb14vgzwQD
BP/mue/Bj5ci+BIsYXy6mxD8CMstJ8r2IfhAzzYfOIXgX19cYMt1HcGHhecG
+xMBNxNv2cPCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aH
hSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+
AEUtCxU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.68, 0}, {1.74, 0.4122222222222218}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfX1xgS3X9d/2DFAgfvPc9+DHCH4Yn+6mue8R/KnO
3TnPfyP41ypeqhly/IHzRda5P6wSQfBDHi+dfUQBwZ8kwQI0EsG/7JskEGGJ
4As1Hzi10BXBD9oh1/o6EMGf+LbG3jQOwb+gdPtnXRaCDzRsy4kyBD+gd3qe
UDOC33/oq0ZMP4IP8u3S2Qg+2LvLEXyw87Yg+GDjDiD4Z8AAwYeFp9Yyve32
Jx7Yw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wP
C08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4AZ6sE
sg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.74, 0}, {1.7999999999999998, 0.5244444444444458}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfQYM/tgzQAE3k3a72E0E39u80zHhKYLflfP898qP
CP6pha7bPv9F8LmuLy6w5foL53vygAxE8DuApl1QQvBPlO2bL6WP4HOskYlK
sUbw3R9WiaxzR/DbxG6e+x6M4B8DOxDBZ22c6tydg+CDXHelAsFvfR24Q64V
wT+isKEoYyKCzxzGp7tpLoIPNAzoYQS/6QDIxwj+oa8aMf2HEHxYeH5Z4v9r
if8ze1h4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITx
YeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8YHABQy
HCg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.7999999999999998, 0}, \
{1.8599999999999999, 0.6972222222222215}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfeirRkz/ob/2DFDApN0udvMcgu+Y8PSC0m0Ev3Gq
c3fOcwT/wKmFrts+I/gQ8A/OtzeN2+XJg+DXZe0pmSyB4O+bL6V/VwXB/3el
4qWaIYJvy3V9cYEtgl8DNhDBB5nGEobg/1n58ZJvEoJvfd+/d3oegl8lss79
YRWCD3Qc0MsI/i+wAxF8yy0nyvbNR/Arga7jWIPg75BrfR24A8GHhefSDJUH
s8Nf28PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeM
DwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+AE2+
A5o=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.8599999999999999, 0}, {1.92, 0.8544444444444436}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0E9Eg3Ecx/HHJJlMJpmZEUl2mSQ75bFTkh0qkiSZYodZk8ykS7LDTpPs
lGQmXTJJMh3SkqRTEp12mNkhU0n/Tv17pvc+X35+XpfP4d0dXhxfsBmG4ft7
1l/0pupjxW/T+L/Pieru1oUcSAfnajdy4nTH7S/Lx69fd8kH+aNvJnP+Lg/O
noy0236aXt50tUw65KMra1F+s+Z65YHGyUuRjcdVUz7cft67HJVfbkPhjim5
v23fMz0vx4fs9/m4fNAYlK21QFr2l3ta17JyzLl+dp2TC8OVlc6CTE9HtNQV
LT2Z9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xL/M
7AL6
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.92, 0}, {1.98, 0.9611111111111101}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQvc79YZXIuv/2DFDwrsbeNG4Xgq+7ae775ccQ/Nzn
v1d+vITgr5GJSrG+j+C/Dtwh1/oawdduF7t57juCDzTck4eJwQHGv1rxUs2Q
A8EvnSzBEsaH4IuAHYjgbzlRtm++FIIf8njp7CMKCP6Xv1eAJiL4U0DG6SL4
xmCA4F/2TRKIsETwizMmvq2xR/CFmg+cWuiK4IODwxvBDwJ5NxDBh4Xn5t0g
8N4eFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxY
eML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8QGFlwhn

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1.98, 0}, {2.04, 0.9916666666666657}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxF0EEow2EYx/E3B8lBazmuFTloNXGQdtDcHEQzlyU5/KPkYOzgoKW0HByY
qeUgh5F2WUs4yGlJS5rWVsthOeCooZXkNm/59nvq7e1zeXveb48TDS+2GWN8
f8fe4Wvv9vu0GTP/06xOOq6IfNCIB4fn5aGOnGd2Qa701n83l+W10c6n01XZ
FQlc3a/L57GlVCMuh3YPV9wJ+StbnBjZkfdvv/vnkvLgc1/7Vlou/8y8nR3J
UXei8JCRu/wXx59ZOT/+stGdl6ccu6H8Yb97I+/Z9QrygH2uKD+W7Mj0fK3d
XZ6kmkF6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynri
Fs3BAiE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{2.04, 0}, {2.1, 1.1605555555555545}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQffYMCDA4MEBBzvPfKz9eQvB5mbTbxW4i+GtkolKs
7yP4PuadjglPEfw3gTvkWl8j+D1gAxF8kGnnviP4pxe6bvv8F8HP3lMyWYKF
Ec7nur64wJYLwV/18ZJvkgCC78UDciCC/0rNkGONDILfBXTdBSUEXzOm/9BX
DQT/ZNm++VL6CH7mxLc19qYIPgfYwwj+ymPeQB8j+B4Pq0TWuSP4sPBUnCfa
y1Lz2R4WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxh
fFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxAe4d
yLc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{2.1, 0}, {2.16, 1.2177777777777765}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ7fGwSmSdO6MDAxS8+L3y4yVfBL9D7Oa578EIvroh
xxqZKAT/uLd5p2MCgp8GBgg+W+NU5+4cBH/Z7CMKG4oQfLdtn/9eqUDwn11Q
uv2zDsFvfR24Q64VwVcBG4jgg0zLmIjgp1jf9++djuCzhPHpbpqL4C8psOW6
vhjBBzru+e+VCP7jpSAHIvhNB04tdN2G4INcl7UHwT/0VSOm/xCCDwvPZ2I5
B8VyPtvDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4Un
jA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPgAO
LeA7
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.16, 0}, {2.2199999999999998, 1.213888888888897}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfeirRkz/IUYHBihIFIiw3HICwWfSbhe7eQ7BX+i6
7fPfKwi+Y8LTC0q3EfyHVSLr3B8i+I1TnbtzniP4ChuKMia+RfAPnAKZiOCD
jfuJ4ENdAefPl9K/q8KG4Nubxu3y5EHw7/v3Ts8TQvDrs/aUTJZA8OVaXwfu
kEPw94ENRPDBpmkj+P+uVLxUM0Tw575ffszbHMG35bq+uMAWwYeFZwz3tgTu
bZ/sYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aH
hSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8AajLM
PQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.2199999999999998, 0}, {2.28, 1.1694444444444434}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQbct1fXGBLZMDAxTcVWFrnOqM4Nfam8bt8kTwZaJS
rO/7I/h7SiZLsIQh+DH9h75qxCD4f1Z+vOSbhODPPqKwoSgDwQca1js9D8G/
/bMua08Jgl8lss79YRWCL6UPciGCv8uTh0m7HcEHO68Xwf8FMm4ygj8TDBB8
yy0nyvbNR/Bvnvse/Hgpgl/xUs2QYw2CD/Qsn+4mBH+HXOvrwB0IPiw8rzos
5y259ckeFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8
YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8QFt
098W
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.28, 0}, {2.34, 1.1783333333333321}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQvUOu9XXgDiYHBiiIsNxyomwfgv8j+PHS2UcQ/Ol5
Qs0HTiH45p2OCU8vIPjXFxfYcl1H8Mv3zZfSv4vgi9089z34MYK/7fPfKxUv
EfwwPt1Nc98j+N80YvoPfUXwpzl35zz/jeCbxu3y5GFihvOvVrxUM+RA8Esn
S7CE8SH4IuvcH1aJIPgg386XQvBDQN5VQPC/gJynhuBPARmni+AbgwGCDwvP
q4mvin43f7CHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeM
DwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxh
fADo6/pp
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{2.34, 0}, {2.4, 1.0322222222222213}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQbQwGzA4MUHDJN0kgwhLBL86Y+LbGHsEXbj5waqEr
gr9p7vvlx7wR/KAdcq2vAxH8T2ADEXyQaaZxCL4hxxqZqBQE/6LS7Z91WQh+
gS3X9cUFCD7QcVtOlCH4G4pADkTwA3qn5wk1I/gfgK4z70Tw+w991YjpR/D1
76qwNU5F8M9/D368dDaCDzQM6GEEn08X5GMEf537wyqRdQg+LDx5wBLv7GHh
CePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8L
TxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfAGvx0ys=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{2.4, 0}, {2.46, 0.9399999999999991}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQvc79YZXIOmYHBijwTRKIsNyC4L+rsTeN24Xg907P
E2o+gODrbpr7fvkxBP/sGRBA8HOf/1758RKCz8Ok3S52E8FfIxOVYn0fwfcx
73RMeIrgvwncIdf6GsHvyQEZiOCDTDv3HcE/vdB12+e/CH72npLJEiwscD7X
9cUFtlwI/qqPl4BeRvC9wA5E8F+pGXKskUHwQa67oITga8b0H/qqgeDDwjP6
VdHvZp6X9rDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh
4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wP
AHvG6PU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{2.46, 0}, {2.52, 0.782777777777777}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrRnTf+irBosDAxScKNs3X0ofwc+c+LbG3hTB51gj
E5VijeCvOOZt3umI4Hs8rBJZ547gP/+98uMlXwS/Xezmue/BCL66IchEBP84
yLgEBD8NDBB8tsapzt05CP6y2UcUNhQh+G7bPv+9UoHgP7ugdPtnHYLf+jpw
h1wrgq8KNhDBPwo0LWMigp9ifd+/dzqCzxLGp7tpLoK/pMCW6/piBB8Wno5M
+ypNPz6xh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8L
TxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXwA
v2PUZQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.52, 0}, {2.58, 0.6544444444444438}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQvaTAluv6YhYHBihw6c55/nslgv946ewjChsQ/OYD
pxa6bkPwlW//rMvag+Af+qoR038IwU8SiLDccgLBZ9JuF7t5DsFf5Lrt898r
CL5TwtMLSrcR/IdVIuvcHyL4DVOdgS5E8BU2FGVMfIvgg533GcEHG/cTwYcA
Vjh/vpT+XRU2BN/ONG6XJw+Cf9+/d3qeEIJfn7WnZLIEgi/X+jpwhxyCDwvP
l3zB02/LP7CHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeM
DwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxh
fABVZt/e
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.58, 0}, {2.6399999999999997, 0.5038888888888923}]}}, \
{
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQLdf6OnCHHKsDAxTsnS+lf1cFwY/b5cnDpI3g/7tS
8VLNEMGf+375MW9zBN+W6/riAlsE/44KW+NUZwS/xt4UaCSCLxOVYn3fH8Hf
UzJZgiUMwY/pP/RVIwbB/73y4yXfJAR/9hGFDUUZCD7QsN7peQj+rZ91WXtK
EPwqkXXuD6sQfJBv2RoRfLB32xH8SJDzehF8sHGTEfyZYIDgw8Lz7NNv7JJa
t+1h4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeF
J4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHwBPy9ha

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.6399999999999997, 0}, \
{2.6999999999999997, 0.424444444444444}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQPRMMWB0YoMBiy4myffMR/Bvnvgc/XorgV75UM+RY
g+BLsITx6W5C8HfItb4O3IHgR1iCDETwQabNPoLgT88Taj5wCsE373RMeHoB
wb+2uMCW6zqCD3SclP5dBF/sJsiBCP62z3+vVLxE8EOBrpv7HsH/qhHTf+gr
gj/FuTvn+W8E3zRulycPExucf7UC5GEEv2QyyMcIvsg694dVIgg+LDyfB4JC
4qI9LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw
8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ4wMAYInw
BA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.6999999999999997, 0}, {2.76, 0.27999999999999975}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQLbLO/WGVCJsDAxRsOVG2b74Ugh/yeOnsIwoI/ue/
VypeqiH4kyVYwvh0EXxjMEDwL/kmCURYIvhFGRPf1tgj+ELNB04tdEXwN819
v/yYN4IftEOu9XUggv8RbCCCDzLNNA7BN+RYIxOVguBfULr9sy4LwS+w5bq+
uADBBzoO6GUEfwPYgQi+f+/0PKFmBB/kOvNOBL//0FeNmH4EHxaeCa7KjPf3
nLKHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8W
njA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfAAKbs1r

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.76, 0}, {2.82, 0.20888888888888868}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ3X/oq0ZMP5sDAxTo31Vha5yK4J/7Hvx46WwEP0+o
+cCphQg+n+6mue+XI/jr3B9WiaxD8P2SBCIstyD4b2vsTeN2Ifi900EmIvhg
444h+GfAAMHPef575cdLCD4Pk3a72E0Ef41MVIr1fQTf27zTMeEpgv8mcIdc
62sEvwtsIIKvBTTt3HcE//RC122f/yL4WXtKJkuwsMP5XNcXF9hyIfiw8Pye
dFJ/2p9D9rDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh
4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wP
AER2+yw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.82, 0}, {2.88, 0.14833333333333318}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQzXV9cYEtF7sDAxSs/HjJN0kAwffiYdJuF0PwX6kZ
cqyRQfA7HROeXlBC8DVj+g991UDwT5btmy+lj+BnTHxbY2+K4AMNi0qxRvBX
HPM273RE8D0eVomsc0fwn/8GuRDBbxe7ee57MIKvDnJeFIJ/HGRcAoKfBgYI
PlvjVOfuHAR/2ewjChuKEHzXbZ//XqlA8IGevf2zDsFvfR24Q64VwYeF546I
T92q+3fYw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeF
J4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4A
E3ngJg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{2.88, 0}, {2.94, 0.09666666666666657}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ3fo6cIdcK7sDAxSosDVOde5G8I8obCjKmIjgp1rf
9++djuCzhPHpbpqL4C8psOW6vhjBd+nOef57JYL/eOlsoJEIfsuBUwtdtyH4
yrd/1mXtQfAPfdWI6T+E4CcJRFhuOYHgM2m3i908h+Avct32+e8VBN8x4ekF
pdsI/sMqkXXuDxH8JqBvc54j+Iog775F8A+CnPcZwQcb9xPBhwAOOB8WnpUb
n4h71220h4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8L
TxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXwA
R2Xf2A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{2.94, 0}, {3., 0.06833333333333326}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQDQEcDjDWfCn9uypsCL6DadwuTx4E/75/7/Q8IQS/
IWtPyWQJBF++9XXgDjkEfx/YQAQfZBqTNoL/70rFSzVDBH/e++XHvM0RfDuu
64sLbBH8eypsjVOdEfxae5ADEXyZqBTr+/4I/l6g61jCEPyY/kNfNWIQ/D8r
P17yTULw5xxR2FCUgeBbgz2M4N/5WQf0MYJfLbLO/WEVgg8BHA7PgaHQ+nqh
PSw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE
8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCeMDAJmx13o=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{3., 0}, {3.06, 0.03499999999999997}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXS2yzv1hFYcDAxRI699VYWtE8Hd58jBptyP4USnW
9/17EfzfdVl7SiYj+LNmggCCb7XlRNm++Qj+jXPfgx8vRfArX6oZcqxB8KVY
wvh0NyH4O+RaXwfuQPAjLEEGIvg/gKbNPoLgz8gTaj5wCsE373RMeHoBwb++
uMCW6zqCX7FvvpT+XQRf/CbIgQj+9s9/r1S8RPBBrpv7HsH/phHTf+grgg8L
T9HjhTLHC+fYw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8IT
xoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxae
MD4AgA7b6A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.06, 0}, {3.12, 0.027777777777777752}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/U0jpv/QVw4HBiiY6tyd8/w3gm8Wt8uTh4kTzr9a
8VLNkAPBL5sswRLGh+CLrHN/WCWC4G85UbZvvhSCH/x46ewjCgj+l79XgCYi
+FNAxuki+MZggOBf8k0SiLBE8IsyJr6tsUfwhZoPnFroiuBvmvt++TFvBD9o
h1zr60AE/xPYQAR/AtA00zgE34BjjUxUCoJ/Qen2z7osBL/Aluv64gIEHxae
jHtnVYSZNNnDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPG
h4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4w
PgBb/cL5
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.12, 0}, \
{3.1799999999999997, 0.008888888888888948}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXWDLdX1xAacDAxTwR1huOVGG4K8vypj4tgbBD+id
nifUjOB/WH7M27wTwe8/9FUjph/B17urwtY4FcE/9z348dLZCD7QsAOnFiL4
fLqb5r5fjuCvc39YJbIOwfdLEgC6EMF/W2NvGrcLwe8BOe8Agg827hiCfwYM
EPyc579XfryE4PMwabeL3UTw18hEpVjfR/CBnnVMeIrgvw7cIdf6GsGHheet
PbMqwkya7GHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePD
whPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgf
AFe446E=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.1799999999999997, 0}, \
{3.2399999999999998, 0.00888888888888888}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/Tpwh1zra04HBijoznn+e+VHBF+7Xezmue8I/qmF
rts+/0Xws/eUTJZg4YLzua4vLrDlQvBXfbzkmySA4HvwMAGNRPBfqhlyrJFB
8DsdE55eUELwNWL6D33VQPBPlO2bL6WP4GdMfFtjb4rgAw2LSrFG8Fcc8zbv
dETw3R9WiaxzR/BBvr3ki+CDvRuM4IOdF4XgHwcZl4Dgp4EBgg8Lz1KgLQ+r
Suxh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeF
J4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHwCxyNBI

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.2399999999999998, 0}, {3.3, 0.004999999999999995}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/bBKZJ37Qy4HBihomOrcnfMcwVfcUJQx8S2Cf+DU
QtdtnxH8xKcXlG7/RPAhgBvOXyClf1eFDcG3N43b5cmD4D/w752eJ4Tg12ft
KZksgeDLtb4O3CGH4O+bDzIQwQeZxqSN4P+7UvFSzRDBn/d++TFvcwTfluv6
4gJbBB/ouMapzgh+DdiBCL5MVIr1fX8EH+Q6ljAEP6b/0FeNGAQfFp639syq
CDMJsoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08Y
HxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8ANdY
zO8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.36, 0}, {3.42, 0.00111111111111111}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQHdN/6KtGDLcDAxT8Xvnxkm8Sgj/7iMKGogwE3+a+
f+/0PAT/zs+6rD0lCH61yDr3h1UIvpT+XRW2RgR/lycPk3Y7gh+VYg00EcH/
BTJuMoI/ayYIIPhWW06U7ZuP4N849z348VIEv+KlmiHHGgRfkiWMT3cTgr9D
rvV14A4EP8ISZCCC/wNo2uwjCP6MPKHmA6cQfPNOx4SnFxD864sLbLmuI/iw
8Ly1Z1ZFmImTPSw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8
YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHh
CeMDAMRY3ps=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{3.42, 0}, {3.48, 0.000555555555555555}]}}}, {}, {}}, \
{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}}}, {{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {RGBColor[0.9, 0, 0.2], PointSize[
           NCache[
            Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJxdVX841HccvzvccX4citH0w5iVZNQj4u77/hSymto5M7IM11q1RHHK3Gol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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[1, 72]], 
              AbsoluteThickness[2], 
              RGBColor[0.9, 0, 0.2]], 
             Line[CompressedData["
1:eJxdVX841HccvzvccX4citH0w5iVZNQj4u77/hSymto5M7IM11q1RHHK3Gol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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 3.978873577297384}, {0, 1.2160184192672732`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[1, 72]], 
               AbsoluteThickness[2], 
               RGBColor[0.9, 0, 0.2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 3.978873577297384}, {0, 1.2160184192672732`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[1, 72]], 
              AbsoluteThickness[2], 
              RGBColor[0.9, 0, 0.2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 72]], 
           AbsoluteThickness[2], 
           RGBColor[0.9, 0, 0.2]], 
          Line[CompressedData["
1:eJxdVX841HccvzvccX4citH0w5iVZNQj4u77/hSymto5M7IM11q1RHHK3Gol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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 3.978873577297384}, {0, 1.2160184192672732`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[
             Rational[1, 72]], 
            AbsoluteThickness[2], 
            RGBColor[0.9, 0, 0.2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListLinePlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\\n g\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"\\!\\(\\*SubscriptBox[\\(P\\), \\(g\\)]\\)(g)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{-0.0792, 0},
  Background->RGBColor[0.97, 0.98, 0.99],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{0., 3.96}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.915455933610261*^9, 3.915456202113463*^9, {3.915456283140718*^9, 
   3.915456289602768*^9}, 3.915456679801552*^9, 3.915456737182434*^9, {
   3.915456861088421*^9, 3.915456878833321*^9}, 3.915456954985011*^9, 
   3.9154570609443903`*^9, 3.915457175950961*^9, {3.915457894765167*^9, 
   3.9154579125183687`*^9}, {3.9154581265794687`*^9, 3.915458140146747*^9}, 
   3.915458186589037*^9, 3.915458518604704*^9, {3.915460989999172*^9, 
   3.9154610030259132`*^9}, 3.915517452846406*^9, {3.915518307297502*^9, 
   3.915518314018486*^9}, 3.91551845189907*^9, 3.915527229169978*^9, {
   3.915527292640486*^9, 3.915527303301537*^9}, {3.915527364373955*^9, 
   3.915527378016572*^9}, 3.915527467682437*^9, {3.915527556465846*^9, 
   3.915527571724247*^9}, 3.9155277934406548`*^9, 3.91552904258596*^9, 
   3.9155311271943407`*^9, {3.915531384372115*^9, 3.915531427016259*^9}, 
   3.915531902669509*^9, 3.9155319370925426`*^9, 3.915541538470827*^9, {
   3.915542172708387*^9, 3.915542225523863*^9}, {3.915542260170923*^9, 
   3.915542313769162*^9}, {3.915542380822186*^9, 3.915542399327445*^9}, 
   3.915542463534651*^9, 3.915545199380563*^9, 3.915545310570641*^9, 
   3.915545559902158*^9, 3.915545884078342*^9, {3.915595934404913*^9, 
   3.915595944285377*^9}, 3.915857424263939*^9, {3.915857518465065*^9, 
   3.915857530300597*^9}, 3.9158576542584887`*^9, {3.915857725639152*^9, 
   3.91585774210752*^9}, {3.91586180393328*^9, 3.9158618274400883`*^9}, 
   3.915864297102314*^9, {3.91612172146347*^9, 3.916121775567121*^9}, 
   3.916122289481851*^9, 3.916122324475071*^9, 3.916147180279731*^9, 
   3.916147404346422*^9, 3.916233624408786*^9, 3.916233833559029*^9, 
   3.9164512412463007`*^9, {3.916566157468368*^9, 3.916566167815089*^9}, 
   3.916566276785075*^9, 3.916566319691435*^9, 3.916566745732051*^9, 
   3.916566804720461*^9, {3.916567416556098*^9, 3.916567428060275*^9}, 
   3.916567548708501*^9, 3.9165679725791903`*^9, 3.916568019744657*^9, {
   3.916582342417454*^9, 3.9165823872981653`*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"1eae8fa2-4698-4f1c-aaa3-f88db76addb0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Module for \[Beta]-Jacobi matrix model. Simulates m0 matrices and returns \
m0 number of trace values in the list \[OpenCurlyQuote]trc\[CloseCurlyQuote]. \
Based on ",
 StyleBox["A. Edelman and B.D. Sutton, Found. Comput. Math. ",
  FontSlant->"Italic"],
 StyleBox["8",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", 259\[Dash]285 (2008).",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151579437625*^9, 3.8001516236049633`*^9}, {3.800151690867605*^9, 
   3.8001516911229677`*^9}, {3.800151778182899*^9, 3.800151797934846*^9}, {
   3.800151973292913*^9, 3.800151973581958*^9}, {3.800152100159708*^9, 
   3.800152102487589*^9}, {3.800152148315794*^9, 3.800152155747005*^9}, {
   3.800152291195956*^9, 3.800152307108737*^9}, {3.8001526843842287`*^9, 
   3.800152700689348*^9}, {3.800152915734087*^9, 3.800152920654717*^9}, {
   3.800153057162468*^9, 3.80015309632541*^9}, {3.800165414710721*^9, 
   3.800165416303885*^9}, {3.8071540946535387`*^9, 3.807154098029111*^9}, {
   3.807154164704166*^9, 3.807154166310667*^9}, 3.916233415266142*^9, 
   3.916233534201894*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"13522f1f-ce93-40d1-b89f-4e80c8c278fc"],

Cell["\<\
It suffices to execute this only once per session. The list \
\[OpenCurlyQuote]trc\[CloseCurlyQuote] contains the trace data of the.\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}, {3.800165024482449*^9, 3.80016502554562*^9}, {
   3.8001651304442673`*^9, 3.800165130938405*^9}, {3.916059799891283*^9, 
   3.916059803041641*^9}, {3.916230832447427*^9, 3.916230832798164*^9}, 
   3.916581488072517*^9, {3.9165818174975367`*^9, 3.916581822730946*^9}, {
   3.916582217977109*^9, 3.916582248753298*^9}, {3.9165822969785357`*^9, 
   3.9165823035546007`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"bcd089ba-acb9-4523-814a-f7ef6f4d0b69"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JacobiTr", "[", 
    RowBox[{"n0_", ",", "\[Beta]0_", ",", "a0_", ",", "b0_", ",", "m0_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "n0"}], ",", 
       RowBox[{"\[Beta]", "=", "\[Beta]0"}], ",", 
       RowBox[{"\[Lambda]1", "=", "a0"}], ",", 
       RowBox[{"\[Lambda]2", "=", "b0"}], ",", 
       RowBox[{"mmax", "=", "m0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trc", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "mmax"}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"cp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"JM", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", " ", "n"}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cisq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{"\[Lambda]1", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}], ",", 
                    RowBox[{"\[Lambda]2", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}]}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cisq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cisq"}]]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cipsq", "=", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"\[Beta]", "\[NotEqual]", "0"}], ",", 
                   RowBox[{"RandomVariate", "[", 
                    RowBox[{"BetaDistribution", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], "i"}], ",", 
                    RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "2"}]}], "]"}], 
                    "]"}], ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cipsq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cipsq"}]]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"n", " ", "-", "1"}]}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i", "+", "1"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"cm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"sp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"sm", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "*", 
                  RowBox[{"cp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"JM", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
             RowBox[{"cm", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"trc", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"trc", ",", 
               RowBox[{"{", 
                RowBox[{"Total", "[", 
                 SuperscriptBox[
                  RowBox[{"SingularValueList", "[", "JM", "]"}], "2"], "]"}], 
                "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
        ",", "j"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
   3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
   3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
   3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
   3.7982993015321293`*^9}, {3.7982993319886303`*^9, 
   3.7982993375315027`*^9}, {3.798381293368841*^9, 3.798381307335966*^9}, {
   3.800151640384079*^9, 3.8001516705600233`*^9}, {3.800151718361833*^9, 
   3.800151733290556*^9}, {3.8001519018716373`*^9, 3.80015191358316*^9}, {
   3.800152776690023*^9, 3.80015278027146*^9}, {3.807153965982066*^9, 
   3.807154045341626*^9}, 3.811858454010077*^9, {3.811858534610783*^9, 
   3.811858553339839*^9}, {3.8118585864525633`*^9, 3.811858596851564*^9}, {
   3.81185866413485*^9, 3.8118586648555527`*^9}, {3.916121687402857*^9, 
   3.916121690620657*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[37]:=",ExpressionUUID->"5c0a1bd8-1fad-4318-bd25-45cbe3d8e949"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1175, 530},
WindowMargins->{{Automatic, 28}, {63, Automatic}},
FrontEndVersion->"13.3 for Mac OS X x86 (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e37e0848-a0ff-4ffb-a8a9-392a527618b5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 825, 24, 91, "Section",ExpressionUUID->"78eeb7c6-0f22-43d9-8193-83018cb62959"],
Cell[CellGroupData[{
Cell[1408, 48, 2053, 50, 124, "Section",ExpressionUUID->"9853b39a-86f5-4712-9a49-92b846625143"],
Cell[3464, 100, 362, 5, 56, "Text",ExpressionUUID->"f6b37c8e-15d3-4259-9ddf-f541b7bf5c26"],
Cell[3829, 107, 13924, 435, 875, "Input",ExpressionUUID->"98bcbe2c-89bf-40f0-bed1-85d0c96f3399"],
Cell[CellGroupData[{
Cell[17778, 546, 389, 6, 70, "Subsection",ExpressionUUID->"77dd276a-4034-4946-b524-456451e65ff6"],
Cell[18170, 554, 5737, 90, 144, "Input",ExpressionUUID->"034f331f-5bcd-4636-8b55-064b293e213d"],
Cell[23910, 646, 813, 16, 55, "Input",ExpressionUUID->"3538a9a2-f8cf-4401-999e-ba861f0e78f0"],
Cell[24726, 664, 13131, 287, 683, "Input",ExpressionUUID->"efdd4ee0-f575-45c7-b647-f9c6d709d17f"],
Cell[37860, 953, 2195, 32, 56, "Text",ExpressionUUID->"78b20c2a-99cc-46da-a0c4-8e86654d0a5a"],
Cell[40058, 987, 8657, 175, 277, "Input",ExpressionUUID->"00b06256-9c98-4a18-aa4e-54afeb7d6fee"],
Cell[48718, 1164, 154, 3, 30, "Input",ExpressionUUID->"c6bea3ff-0065-4d2f-b4bc-2fcad56f0ee4"],
Cell[48875, 1169, 534, 12, 60, "Text",ExpressionUUID->"ba8e4b76-44f5-4dda-9808-e2097d9c58fa"],
Cell[CellGroupData[{
Cell[49434, 1185, 4074, 84, 112, "Input",ExpressionUUID->"f8a7ac16-913f-4082-9823-29e9a0380826"],
Cell[CellGroupData[{
Cell[53533, 1273, 919, 17, 27, "Print",ExpressionUUID->"1baf2131-a7dc-4dee-b8c2-bb7f56fee0f9"],
Cell[54455, 1292, 2189, 52, 42, "Print",ExpressionUUID->"1d4306c7-1663-428c-9043-ea131d66bce8"],
Cell[56647, 1346, 4508, 114, 62, "Print",ExpressionUUID->"47e2741e-cd4e-47af-9dd3-a925e144e815"],
Cell[61158, 1462, 3076, 73, 66, "Print",ExpressionUUID->"2584eb26-88b6-4ce1-a08d-f9505dc9960b"],
Cell[64237, 1537, 3670, 89, 62, "Print",ExpressionUUID->"02628097-a040-4018-ad8c-9af8b3d392b1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67968, 1633, 1148, 23, 73, "Subsection",ExpressionUUID->"cf40cbcf-debc-44fb-9f58-471335e2ce3a"],
Cell[CellGroupData[{
Cell[69141, 1660, 2524, 47, 46, "Input",ExpressionUUID->"ee2ec371-af91-47b5-891e-1d0890b755b9"],
Cell[71668, 1709, 16445, 448, 559, "Output",ExpressionUUID->"f3308964-8c71-4250-9652-ff6a99cbe2bc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88162, 2163, 1864, 28, 124, "Subsection",ExpressionUUID->"4ab8b4af-624f-47d7-bcae-d42a2cc2cdba"],
Cell[90029, 2193, 1297, 20, 46, "Input",ExpressionUUID->"ac38e36c-238e-4576-81fe-2f32f099af61"],
Cell[CellGroupData[{
Cell[91351, 2217, 3162, 58, 93, "Input",ExpressionUUID->"a76f0950-9331-410c-8daa-6b4121030175"],
Cell[94516, 2277, 75582, 1408, 303, "Output",ExpressionUUID->"1eae8fa2-4698-4f1c-aaa3-f88db76addb0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170147, 3691, 1644, 29, 97, "Subsection",ExpressionUUID->"13522f1f-ce93-40d1-b89f-4e80c8c278fc"],
Cell[171794, 3722, 1538, 24, 51, "Text",ExpressionUUID->"bcd089ba-acb9-4523-814a-f7ef6f4d0b69"],
Cell[173335, 3748, 7416, 166, 550, "Input",ExpressionUUID->"5c0a1bd8-1fad-4318-bd25-45cbe3d8e949"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/GeneratingFunctionZeros.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    767952,      14305]
NotebookOptionsPosition[    743751,      13908]
NotebookOutlinePosition[    744142,      13924]
CellTagsIndexPosition[    744099,      13921]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Computation of marginal eigenvalue distributions in the Laguerre \
and Jacobi ", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 StyleBox["\[Beta]", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 StyleBox[" ensembles", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester and Santosh Kumar",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.8118520781470413`*^9, 
  3.8118521040669928`*^9}, {3.916101869731235*^9, 3.916101897571641*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"83233763-b50e-4f08-9c6a-8e96bcbebef5"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of the zeros of \
generating function of gap probabilities. ",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.811852124595685*^9, 3.811852154866791*^9}, {
   3.811947527912284*^9, 3.8119475280551653`*^9}, {3.812003399160727*^9, 
   3.81200339963258*^9}, {3.9161019117725067`*^9, 3.916101978059659*^9}, {
   3.917059732468978*^9, 3.9170597429229593`*^9}, {3.9170597748119*^9, 
   3.917059785587679*^9}, {3.917067992690427*^9, 3.917068013570031*^9}, {
   3.917068056482891*^9, 3.917068059370346*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"580e137c-d802-4cb3-9091-0ffcf5bb2f0f"],

Cell[TextData[{
 "The following have to be used ",
 StyleBox["after",
  FontWeight->"Bold"],
 " generating the CDF\[CloseCurlyQuote]s of desired ensemble using one of the \
codes \[OpenCurlyDoubleQuote]Jacobi-*\[CloseCurlyDoubleQuote] (*=A,B) or \
\[OpenCurlyDoubleQuote]Laguerre-*\[CloseCurlyDoubleQuote] , \
\[OpenCurlyDoubleQuote]Laguerre-FixedTrace-*\[CloseCurlyDoubleQuote] \
(*=A,B,C). For Jacobi case, 0 < x < 1; for Laguerre unconstrained case, x > \
0; and for Laguerre unit trace case, 0 < x < 1. The dimension \
\[OpenCurlyQuote]Ns\[CloseCurlyQuote] below is same as used in these codes.\n\
\nFor computing the zeros, three approaches have been utilized via the \
functions \[OpenCurlyDoubleQuote]GFZa[x]\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]GFZb[x]\[CloseCurlyDoubleQuote] , and \
\[OpenCurlyDoubleQuote]GFZc[x]\[CloseCurlyDoubleQuote]. In most cases, at \
least one of them seems to work, unless the polynomial equation become \
extremely ill-conditioned.  "
}], "Text",
 CellChangeTimes->{{3.916102236925946*^9, 3.916102395961687*^9}, {
   3.916149055299698*^9, 3.916149078180025*^9}, {3.917059813276486*^9, 
   3.917059941269267*^9}, {3.9170600519604673`*^9, 3.917060187347002*^9}, {
   3.917068064409992*^9, 3.917068152039485*^9}, {3.917068236057727*^9, 
   3.9170682526582403`*^9}, {3.917068535994013*^9, 3.917068605259848*^9}, {
   3.917070014122746*^9, 3.9170700433050947`*^9}, {3.9170706223122187`*^9, 
   3.9170706393994417`*^9}, {3.917098852068021*^9, 3.917099007014821*^9}, 
   3.917102794176446*^9, {3.9171028674819727`*^9, 3.917102907962805*^9}, 
   3.9171029472200413`*^9, {3.917182819329733*^9, 3.917182847453268*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"3b40602e-f3a3-4f7a-89ea-46d5e4ca50c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalXi]", "[", 
     RowBox[{"z_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["z", 
           RowBox[{"j", "-", "1"}]], 
          RowBox[{"F", "[", 
           RowBox[{"j", ",", "x"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "Ns"}], "}"}]}], "]"}]}], "+", 
      SuperscriptBox["z", "Ns"]}], "//", "Expand"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GFZa", "[", "x_", "]"}], ":=", 
   RowBox[{"ScientificForm", "[", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalXi]", "[", 
           RowBox[{"z", ",", "x"}], "]"}], "==", "0"}], ",", "z", ",", 
         RowBox[{"WorkingPrecision", "->", "1000"}]}], "]"}]}], "]"}], ",", 
     "15"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GFZb", "[", "x_", "]"}], ":=", 
   RowBox[{"ScientificForm", "[", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalXi]", "[", 
             RowBox[{"z", ",", "x"}], "]"}], "==", "0"}], ",", "z"}], "]"}], 
         ",", "1000"}], "]"}]}], "]"}], ",", "15"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GFZc", "[", "x_", "]"}], ":=", 
  RowBox[{"ScientificForm", "[", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$MaxExtraPrecision", "=", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"\[CapitalXi]", "[", 
            RowBox[{"z", ",", "x"}], "]"}], ",", "1000"}], "]"}], "==", "0"}],
         ",", "z"}], "]"}]}], "]"}], ",", "15"}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/adDaLuh/lvHjzoNYPqFbWyJEZDes2tSLYhOP7Kv
CUTntP4H0z7s5atAtBZ31FoQvcl2yyYQvb8+aStY/ILICRC92+35eRBdkfj1
A4gOOnTzE4g++3xioDGQ/rZ/Hpj+/b0wHEQvC5wGpmWb9100A9Ke83yvgehL
yyu/gGhb95dg2myVpKs5kL5XXAimT+6Z5Q+i9XY9AdMMKb7nQTTfwU8XQXSe
wY+nIDokYeEzEG0lK/wbRO/VSATTJjckOCyAdMK03WDazfsWD4i+k7RJDESX
iM6WA9F+H2oVQLRV00dhSyB9+YCOCIjmUXzhBqLNPsm7g+gHuwJDQXTC7DVg
elJ2mYIbkJ7nclsJRC99LqwFopdkc+mA6Espnq7uIHNSHD1ANADWQ7VG
  "],
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[20]:=",ExpressionUUID->"1b237075-add9-49dd-8d54-0f5477d9fc81"],

Cell["\<\
The following show some sample evaluations for various cases. The zeros are \
displayed with 15 digits precision. Depending on Ns, and other parameters, \
for \[OpenCurlyQuote]x\[CloseCurlyQuote] very close to 0 or 1 in Jacobi and \
unit-trace Laguerre ensembles, and similarly \[OpenCurlyQuote]x\
\[CloseCurlyQuote] very small and very large in unconstrained Laguerre \
ensemble, may lead to under/over-flow. Try adjusting parameter values and \
\[OpenCurlyQuote]x\[CloseCurlyQuote] in such cases.\
\>", "Text",
 CellChangeTimes->{{3.9161025676561613`*^9, 3.916102676949584*^9}, {
   3.916102733077674*^9, 3.916102753425836*^9}, {3.9161488520596657`*^9, 
   3.916148858331565*^9}, {3.91614919981252*^9, 3.916149257559524*^9}, {
   3.916149797301202*^9, 3.916149810829338*^9}, {3.916149990632176*^9, 
   3.916150084924111*^9}, {3.9161997190720577`*^9, 3.916199724431569*^9}, {
   3.916231130684125*^9, 3.916231146458016*^9}, {3.9164040182329607`*^9, 
   3.9164040276149893`*^9}, {3.916404080846952*^9, 3.916404084167053*^9}, {
   3.916406682345956*^9, 3.916406709337575*^9}, {3.916407061951769*^9, 
   3.916407065670684*^9}, {3.9165817664265327`*^9, 3.9165817713826942`*^9}, {
   3.9165820253027773`*^9, 3.916582025533264*^9}, {3.917060039864287*^9, 
   3.917060049632395*^9}, {3.917060353812292*^9, 3.917060368426852*^9}, {
   3.9170604048285093`*^9, 3.917060634166543*^9}, 3.917068850162118*^9, 
   3.9171027789975433`*^9, {3.917102826472443*^9, 3.917102828719679*^9}, {
   3.9171829018071423`*^9, 3.9171829203350143`*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"7bebdcef-ce99-4f16-8034-076894d39670"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Jacobi Case", "Section",
 CellChangeTimes->{{3.916893276434387*^9, 3.916893281310855*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"fedafe6c-eee0-4bb0-83f8-9906dc0fe09b"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Ns = 12; \[Beta] = 1; \[Lambda]1 = 6/7; \[Lambda]2 = \
5    (CDFs generated using Jacobi-A)",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{
  3.916895410814052*^9, {3.917100459533991*^9, 3.917100490747507*^9}, 
   3.917100541315147*^9},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"5d39b218-780f-4b65-a873-d5d4bdab01d5"],

Cell[TextData[StyleBox["Generating function zeros for x = 1/1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e2efcf52-f26a-491a-9c23-47299b873141"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[22]:=",ExpressionUUID->"f31b4b57-4b32-4f24-88a9-bc0f9d57bdf2"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.69565349150268\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-3\"\>"]}],
        ShowStringCharacters->False],
       -0.\
006695653491502678498317693497735413502208473584205770400816741992953230647112\
032276860051203939745767773674544432250909778370104154709828076428169669952858\
235672357948629154662540613342693978106269546811427298224734099574131806925475\
459823781695817024184742401198833581435903620012923460928008062606651777353083\
302214140029241704825232605271692959924254193748589891014999124096763292769748\
057976750573723854773763295104413821325567658012952038689697047031798148443945\
526492363258619997109460738630930720617141076401788606135108543035253902034928\
680484377061051029084047953092775931253325552254152914845080955120091620647537\
328476140546025084793861873416071389101033534791628285223683710132980374419611\
743549598135358903806765479107360915555902769163742778857856560215570074603286\
450173196309914905241213579710419058567127461907979229106466700069485970325373\
178226649252089194203029146983450752611942455164485241440554969778464247624170\
569642851381837545654738602140876904351890758087183973611663856759369955930866\
5777121`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.64730042321589\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000016473004232158923508130356247313804777520458778470094284504086167565437049\
470820803909025504549336312097818352325553502306223134408825241118108793464426\
784511555087163804424418751828722221835862262416976314104244324387902502686961\
114401411416570037467339506468550175837047941830027491212288671029050197248679\
467953383770349543411532052548124788579365714950411319153037933743665457362735\
922474804712850664947939092647189566180285255461280713206925684982436568841677\
567814847444511369372700377221708988326845374654062899016228054202610424802003\
562598787388303808120024939979851703711659259613052118915182596704340734698060\
711433380659044202613731846970558775973510689902812664321652106373122819658842\
655328162974731319978485456920602115159385301797911729901402787752072689279307\
121008295307633830813829310517724211484450660507091626661179715501579349639647\
649752229338256780502254337637346587932967490275578776706550643947372744087469\
779874661779986654379434248795894334822108870259436353763784436980686820210146\
1108695`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.31040570618018\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
310405706180178588115744328877109059996423327002749643407823845814477910857513\
160477013456165229440814156242417286312018855737138781616400605541217633771241\
746859385289368726489804762769278845398601495321585182163060264208046540488486\
435871922876983723231034067961722900044150703325451231724935722220023655770416\
466765034009714322761255848630622995723175070617088519937513022633420944377466\
222381564330315866343208944749050883079137089354969209513962234767969831933914\
392784939208948147437113802675063994628225793710126121404037868517540424062080\
220776308431745176209590918235811125393512164676729197663321514763144509694827\
638338583311202137595591591794119442093043542267439538286120174307475737447852\
453241583598177706555793378329994922181786699248758673535430573426494032101102\
588980420137713028369013711873038901910274467459662056566691646539903880090278\
958779729472784732963793127711044959369102585098161141907236199986776044673478\
43749802482350953697154245002887515510091099082478821500259893505559318291839`\
1000.*^-8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.98241533026357\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-11\"\>"]}],
        ShowStringCharacters->False],
       -1.\
982415330263574941621517110214876359134681040382779060793553357621787534310214\
713822163173868538051755472276547100113071562527708012794586338583907127091415\
075713556416324408884178039691907040882983665713942499611663590477134758400832\
286582757854462168749236851758991678408375096844049984819970979190833872337582\
141710865870949025805965847887398407099465383240917070628210719590343790698337\
021165898495040651080717374784396953697809999382769369281149882467223883679478\
737675679403766926491682148980273742803866235130029805497973034083321626585581\
975062304734165611389261097098418520405177353954017487509731569622057903794344\
552435791953080860987912937273324949729748869895912454875999096990043662579747\
914575535996901371728656741031053494137819553912630088885467509761607326260624\
441863805534671546176051161618319449605457772114369464096939741330687352326095\
099829708216653894920749508375590171897622704020284006984094038635855300154525\
91246313461572612271961221044346483985506431170029046458261844259114621268`\
1000.*^-11,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.11065359278836\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-14\"\>"]}],
        ShowStringCharacters->False],
       -1.\
110653592788359195705850047379111337980207777677113462799207718818866319753773\
695951806385017289276603922505823423085619465324103655175132075702153591947846\
134884516741377214655790457651231158518468336594173345911732306378594071243784\
579099018168869235445210332680444857397533577931491287276859756018940321341052\
593779435383460798928629207557024511531684176782017088034483075350179072083689\
152483603309055905382564566447553795868721745738178572622837913152204765883299\
923384201730245299805755717711328873103742079585162517412277899410673507980072\
047150799906338619513256165924542295679754814142936147321014929661372675915247\
121935027807252718679056922024181015008750239061152579067479986628930853552904\
879461011759609373170316571871534604948308648608270078469833328425604703458457\
688605156068022778435239058595157606047603418941363629669705143842495629116181\
275501434010989991817839090382410852671442793494002929208246909645886807035853\
511460150374544357575099887775612393432430963705687462147093022592490608362388\
256862852812`1000.*^-14,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.25096583177291\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-18\"\>"]}],
        ShowStringCharacters->False],
       -4.\
250965831772909202355223762834454593540397606257467508816633971621790613595077\
428701507632793723928927912655275333485485179629917077341906854519945867165649\
978676301665287381597904217736593666646440191081116603819746484083169122112348\
393647325737195304988131829548047419795709088894387630133820921889582798135817\
013445842991420887487035007711930703130896465882080838705337183177005489061041\
211455604535111947578401576375723254720052520441527852066230241051843133869450\
782580177871043034128148670480589874632331072638722833538960830850416366208415\
617093836137620441585772725583434029755880990384799028535628843075645333614362\
068324362236224047179197447998759470787373196749553998943221970202488229722839\
820513951614037929099551871380596485294540246157940106008999836970570693831447\
320295337158811809341603851699602249666975764487006249662591673960208957231326\
213741795123100785527485467308821054138446496793812372255630976652629978735147\
844730782604762964416834257238622602814162835730104293319522239341596055562028\
44153461`1000.*^-18,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.14351715389531\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -1.\
143517153895313071733583836680584410196295825184525301410305846758835089158111\
486768666829332901568509968260350746322629123105804610350307097656954939404570\
543054912477556531330366103129453822956333609436203905667024800724418110659508\
822507507198351530336409412982914355810863847637076866449502658827271201553340\
985223909248506091558064852847004963390420754603296352894372631779525269406478\
841297495059007863345354242139351245017538979401972294826224529735442657760011\
586840191839005035715663527421437987733552906933614657888299247450067522336314\
282107068536614455103409362740841340796499852543488738755949808305700525876690\
989100440700352441874115409607842018099787423801820024891287967269807243349338\
686683274575437546594428625259358271807576596574956881143192318248192726485398\
620441445154271135466480723724800798660933826092392481809922872003588296505463\
194994679693588608878092218736371914157828912103487493315460226439969050809422\
854562750234895895442284729908624376048596871016760639172069976034109279688715\
08053`1000.*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.19202421895726\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-25\"\>"]}],
        ShowStringCharacters->False],
       -2.\
192024218957260162920029842795551751240383974110171357859885193462623323551272\
271956687942502017613564730222481528844436039651239044523704511817121196537681\
927797670618019418758932694310511143536851808862373841382424376155472574702320\
435550708287410182661216669990805566373856004377795043603316405376651423774117\
523565531101256054411125159031484647847031527074156703269411044433856220525634\
950867321961622587797375554073169520926250759610891608789462826376230195845238\
837990889484419071752354064060827184345850902372770953855163260921790701519960\
647382028065465103476254030726403215873463995308207425641663025890245821566535\
602385673656053283558633088930403785704239599657615496394655440691080714524611\
832707041642736608799927934392494711753357253243780661898949766041939355120165\
260172854503687873983367325232173593397307697409836328110044650829505527245108\
289786706732114404361543331676966235673564361048167071323242825054901190931389\
900661791990586128264428904649735700219872311266811050451464201450920415399767\
7`1000.*^-25,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.99036063824461\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       -2.\
990360638244610991774210174271167544125763280695828766097360570243442017866934\
187132578931024648630300899144051580222678104592607480668326176072155208274924\
026748785398853982519260059062093086470340125286570648062825520184755220035046\
283595650647033603286074387746324792365779229272009128671568791762284290118826\
844824436377314664113914096341515160834348435494065727596749604547901782219005\
803744042743443342436498960559050442715663352936271524949005380835650497948557\
279148054744253063724566182161552412232749509285300081952450897404835894198325\
736061468421424811832509691954981870047032113576752701915129785818646710510115\
577915969868588217404568147906465221859692117375586378652131217723740817208084\
159696062180461189606404107535202382130999309852916441064953053177659725931084\
748075208929860825035693646357858929629086379269110942301132779372774355363168\
644897636537688715339248015854093534158647541487345279847488528957246711977327\
029371905295344690510472116382355452885465203082367379307283745817060474886`\
1000.*^-29,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.83921052501206\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-33\"\>"]}],
        ShowStringCharacters->False],
       -2.\
839210525012061084345046885811366774611384813813549864023314523097785273814453\
384832070632234771322757927592103130339756867011231616865286118313454249701103\
513714049499488758698155355997186302138184489592000240777411985749508208494520\
582241794557223405323916567379050094451388376978083228458916226707424031474528\
074377670907774121925358009108197296106731445149298436450985304608505994172419\
803243739724184187267247247181194146374281626370153294282141790583555034585063\
390894938442112026065318127255414034479046534374803917181520178326172853955021\
021930793055756127225711545299560809054193702883667467993987275361307909669407\
285058661264778545444520105620583703251151462543780430757774698396711676730387\
601153188052285288347082874374236564343403416925443623714912683677823178771435\
137274738309338722132974685678239566732935147577028400299537509414753495102038\
928079142619568100801677947447397600853028982314886194562217307894622337431701\
360876629059850076068360887243971715796429927821188498199351674429247596733355\
597502608278`1000.*^-33,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76003867584227\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-37\"\>"]}],
        ShowStringCharacters->False],
       -1.\
760038675842265134891898920247240597503494719169472369340719054810225983803108\
064204337008780334812764216442129713558158512062185728374734291039822361486592\
592939524973205208766074296914951198295921626387716336468794024713049243769011\
195689061116425547569202194156327761176103376889293716280647291635248791024716\
499883904731375049266943759404906641905423753782525975081614447853569266214554\
377047819613019342932746254770345425827109560642119081429727281601709345714794\
089960416084179221170089847534244181641922030545327830554245518225057686021831\
060069530475180477447933553461762300809649816140589946624348825994493618953809\
688361505892294463640852692153717158701178124231348044701230718623263907826036\
565654345393227077058110151757219113652850220940377246985891246004814597377535\
353621611583925438483784698268887240904791883540107220133027370165580343652307\
299759481329095892218275143251496584994934471645989781656956924287186111355525\
421529390027012395283353637696090213663460127506980920765247574454008228204901\
93973372`1000.*^-37,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.83526263542951\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-42\"\>"]}],
        ShowStringCharacters->False],
       -5.\
835262635429514279483095387300949883173138273577232122002241566253267761466137\
501648910327908745954198791123543242495773806733384408904689976493355209537529\
581405195982843256597182315484272102138189846906545161802886764336239185293145\
408438135827614918107997962258449487697925984499101845211043935371228447770802\
744513923420343069428859877610901959760283257254481158895000548423761733455705\
033495280653104926597004711775182382570785319591069579554301394807937657520839\
981528227874131593673518338031925256105967648629531785154998228205548839552969\
614252781493437282651963382431247795445914148453548426260809471630593549554452\
020296361671810031010912005532789111940046242916768471984273792105555646632863\
249850366997688515636877635604042857221599784705723121021424687673155589315185\
172186922560827234224320271075508175896379121072951332529349310040750636421938\
723737272534004776554106682424594624277273017135773146791184954026465507300977\
471428172366982753137358318604528982404193655140510548810067880312023334979439\
795`1000.*^-42,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917060765372231*^9, 3.917060802699255*^9, 
  3.917067959035988*^9, 3.91707224932998*^9, 3.91709904597001*^9},
 CellLabel->
  "Out[22]//ScientificForm=",ExpressionUUID->"ca2e9981-b2f3-494e-87c8-\
51edf4de41ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[23]:=",ExpressionUUID->"2515b2be-2482-4dc2-8d30-c7c0cc3e74ab"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.69565349150268\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-3\"\>"]}],
        ShowStringCharacters->False],
       -0.\
006695653491502678498317693497735413502208473584205770400816741992953230647112\
032276860051203939745767773674544432250909778370104154709828076428169669952858\
235672357948629154662540613342693978106269546811427298224734099574131806925475\
459823781695817024184742401198833581435903620012923460928008062606651777353083\
302214140029241704825232605271692959924254193748589891014999124096763292769748\
057976750573723854773763295104413821325567658012952038689697047031798148443945\
526492363258619997109460738630930720617141076401788606135108543035253902034928\
680484377061051029084047953092775931253325552254152914845080955120091620647537\
328476140546025084793861873416071389101033534791628285223683710132980374419611\
743549598135358903806765479107360915555902769163742778857856560215570074603286\
450173196309914905241213579710419058567127461907979229106466700069485970325373\
178226649252089194203029146983450752611942455164485241440554969778464247624170\
569642851381837545654738602140876904351890758087183973611663856759369955930866\
5777121`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.64730042321589\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000016473004232158923508130356247313804777520458778470094284504086167565437049\
470820803909025504549336312097818352325553502306223134408825241118108793464426\
784511555087163804424418751828722221835862262416976314104244324387902502686961\
114401411416570037467339506468550175837047941830027491212288671029050197248679\
467953383770349543411532052548124788579365714950411319153037933743665457362735\
922474804712850664947939092647189566180285255461280713206925684982436568841677\
567814847444511369372700377221708988326845374654062899016228054202610424802003\
562598787388303808120024939979851703711659259613052118915182596704340734698060\
711433380659044202613731846970558775973510689902812664321652106373122819658842\
655328162974731319978485456920602115159385301797911729901402787752072689279307\
121008295307633830813829310517724211484450660507091626661179715501579349639647\
649752229338256780502254337637346587932967490275578776706550643947372744087469\
779874661779986654379434248795894334822108870259436353763784436980686820210146\
1108695`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.31040570618018\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
310405706180178588115744328877109059996423327002749643407823845814477910857513\
160477013456165229440814156242417286312018855737138781616400605541217633771241\
746859385289368726489804762769278845398601495321585182163060264208046540488486\
435871922876983723231034067961722900044150703325451231724935722220023655770416\
466765034009714322761255848630622995723175070617088519937513022633420944377466\
222381564330315866343208944749050883079137089354969209513962234767969831933914\
392784939208948147437113802675063994628225793710126121404037868517540424062080\
220776308431745176209590918235811125393512164676729197663321514763144509694827\
638338583311202137595591591794119442093043542267439538286120174307475737447852\
453241583598177706555793378329994922181786699248758673535430573426494032101102\
588980420137713028369013711873038901910274467459662056566691646539903880090278\
958779729472784732963793127711044959369102585098161141907236199986776044673478\
43749802482350953697154245002887515510091099082478821500259893505559318291839`\
1000.*^-8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.98241533026357\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-11\"\>"]}],
        ShowStringCharacters->False],
       -1.\
982415330263574941621517110214876359134681040382779060793553357621787534310214\
713822163173868538051755472276547100113071562527708012794586338583907127091415\
075713556416324408884178039691907040882983665713942499611663590477134758400832\
286582757854462168749236851758991678408375096844049984819970979190833872337582\
141710865870949025805965847887398407099465383240917070628210719590343790698337\
021165898495040651080717374784396953697809999382769369281149882467223883679478\
737675679403766926491682148980273742803866235130029805497973034083321626585581\
975062304734165611389261097098418520405177353954017487509731569622057903794344\
552435791953080860987912937273324949729748869895912454875999096990043662579747\
914575535996901371728656741031053494137819553912630088885467509761607326260624\
441863805534671546176051161618319449605457772114369464096939741330687352326095\
099829708216653894920749508375590171897622704020284006984094038635855300154525\
91246313461572612271961221044346483985506431170029046458261844259114621268`\
1000.*^-11,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.11065359278836\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-14\"\>"]}],
        ShowStringCharacters->False],
       -1.\
110653592788359195705850047379111337980207777677113462799207718818866319753773\
695951806385017289276603922505823423085619465324103655175132075702153591947846\
134884516741377214655790457651231158518468336594173345911732306378594071243784\
579099018168869235445210332680444857397533577931491287276859756018940321341052\
593779435383460798928629207557024511531684176782017088034483075350179072083689\
152483603309055905382564566447553795868721745738178572622837913152204765883299\
923384201730245299805755717711328873103742079585162517412277899410673507980072\
047150799906338619513256165924542295679754814142936147321014929661372675915247\
121935027807252718679056922024181015008750239061152579067479986628930853552904\
879461011759609373170316571871534604948308648608270078469833328425604703458457\
688605156068022778435239058595157606047603418941363629669705143842495629116181\
275501434010989991817839090382410852671442793494002929208246909645886807035853\
511460150374544357575099887775612393432430963705687462147093022592490608362388\
256863030645`1000.*^-14,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.25096583177291\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-18\"\>"]}],
        ShowStringCharacters->False],
       -4.\
250965831772909202355223762834454593540397606257467508816633971621790613595077\
428701507632793723928927912655275333485485179629917077341906854519945867165649\
978676301665287381597904217736593666646440191081116603819746484083169122112348\
393647325737195304988131829548047419795709088894387630133820921889582798135817\
013445842991420887487035007711930703130896465882080838705337183177005489061041\
211455604535111947578401576375723254720052520441527852066230241051843133869450\
782580177871043034128148670480589874632331072638722833538960830850416366208415\
617093836137620441585772725583434029755880990384799028535628843075645333614362\
068324362236224047179197447998759470787373196749553998943221970202488229722839\
820513951614037929099551871380596485294540246157940106008999836970570693831447\
320295337158811809341603851699602249666975764487006249662591673960208957231326\
213741795123100785527485467308821054138446496793812372255630976652629978735147\
844730782604762964416834257238622602814162835730104293319522239341596055562028\
44153413`1000.*^-18,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.14351715389531\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -1.\
143517153895313071733583836680584410196295825184525301410305846758835089158111\
486768666829332901568509968260350746322629123105804610350307097656954939404570\
543054912477556531330366103129453822956333609436203905667024800724418110659508\
822507507198351530336409412982914355810863847637076866449502658827271201553340\
985223909248506091558064852847004963390420754603296352894372631779525269406478\
841297495059007863345354242139351245017538979401972294826224529735442657760011\
586840191839005035715663527421437987733552906933614657888299247450067522336314\
282107068536614455103409362740841340796499852543488738755949808305700525876690\
989100440700352441874115409607842018099787423801820024891287967269807243349338\
686683274575437546594428625259358271807576596574956881143192318248192726485398\
620441445154271135466480723724800798660933826092392481809922872003588296505463\
194994679693588608878092218736371914157828912103487493315460226439969050809422\
854562750234895895442284729908624376048596871016760639172069976034109279688715\
08053`1000.*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.19202421895726\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-25\"\>"]}],
        ShowStringCharacters->False],
       -2.\
192024218957260162920029842795551751240383974110171357859885193462623323551272\
271956687942502017613564730222481528844436039651239044523704511817121196537681\
927797670618019418758932694310511143536851808862373841382424376155472574702320\
435550708287410182661216669990805566373856004377795043603316405376651423774117\
523565531101256054411125159031484647847031527074156703269411044433856220525634\
950867321961622587797375554073169520926250759610891608789462826376230195845238\
837990889484419071752354064060827184345850902372770953855163260921790701519960\
647382028065465103476254030726403215873463995308207425641663025890245821566535\
602385673656053283558633088930403785704239599657615496394655440691080714524611\
832707041642736608799927934392494711753357253243780661898949766041939355120165\
260172854503687873983367325232173593397307697409836328110044650829505527245108\
289786706732114404361543331676966235673564361048167071323242825054901190931389\
900661791990586128264428904649735700219872311266811050451464201450920415399767\
7`1000.*^-25,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.99036063824461\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       -2.\
990360638244610991774210174271167544125763280695828766097360570243442017866934\
187132578931024648630300899144051580222678104592607480668326176072155208274924\
026748785398853982519260059062093086470340125286570648062825520184755220035046\
283595650647033603286074387746324792365779229272009128671568791762284290118826\
844824436377314664113914096341515160834348435494065727596749604547901782219005\
803744042743443342436498960559050442715663352936271524949005380835650497948557\
279148054744253063724566182161552412232749509285300081952450897404835894198325\
736061468421424811832509691954981870047032113576752701915129785818646710510115\
577915969868588217404568147906465221859692117375586378652131217723740817208084\
159696062180461189606404107535202382130999309852916441064953053177659725931084\
748075208929860825035693646357858929629086379269110942301132779372774355363168\
644897636537688715339248015854093534158647541487345279847488528957246711977327\
029371905295344690510472116382355452885465203082367379307283745817060474886`\
1000.*^-29,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.83921052501206\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-33\"\>"]}],
        ShowStringCharacters->False],
       -2.\
839210525012061084345046885811366774611384813813549864023314523097785273814453\
384832070632234771322757927592103130339756867011231616865286118313454249701103\
513714049499488758698155355997186302138184489592000240777411985749508208494520\
582241794557223405323916567379050094451388376978083228458916226707424031474528\
074377670907774121925358009108197296106731445149298436450985304608505994172419\
803243739724184187267247247181194146374281626370153294282141790583555034585063\
390894938442112026065318127255414034479046534374803917181520178326172853955021\
021930793055756127225711545299560809054193702883667467993987275361307909669407\
285058661264778545444520105620583703251151462543780430757774698396711676730387\
601153188052285288347082874374236564343403416925443623714912683677823178771435\
137274738309338722132974685678239566732935147577028400299537509414753495102038\
928079142619568100801677947447397600853028982314886194562217307894622337431701\
360876629059850076068360887243971715796429927821188498199351674429247596733355\
597502006152`1000.*^-33,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76003867584227\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-37\"\>"]}],
        ShowStringCharacters->False],
       -1.\
760038675842265134891898920247240597503494719169472369340719054810225983803108\
064204337008780334812764216442129713558158512062185728374734291039822361486592\
592939524973205208766074296914951198295921626387716336468794024713049243769011\
195689061116425547569202194156327761176103376889293716280647291635248791024716\
499883904731375049266943759404906641905423753782525975081614447853569266214554\
377047819613019342932746254770345425827109560642119081429727281601709345714794\
089960416084179221170089847534244181641922030545327830554245518225057686021831\
060069530475180477447933553461762300809649816140589946624348825994493618953809\
688361505892294463640852692153717158701178124231348044701230718623263907826036\
565654345393227077058110151757219113652850220940377246985891246004814597377535\
353621611583925438483784698268887240904791883540107220133027370165580343652307\
299759481329095892218275143251496584994934471645989781656956924287186111355525\
421529390027012395283353637696090213663460127506980920765247574454008228204901\
93973392`1000.*^-37,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.83526263542951\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-42\"\>"]}],
        ShowStringCharacters->False],
       -5.\
835262635429514279483095387300949883173138273577232122002241566253267761466137\
501648910327908745954198791123543242495773806733384408904689976493355209537529\
581405195982843256597182315484272102138189846906545161802886764336239185293145\
408438135827614918107997962258449487697925984499101845211043935371228447770802\
744513923420343069428859877610901959760283257254481158895000548423761733455705\
033495280653104926597004711775182382570785319591069579554301394807937657520839\
981528227874131593673518338031925256105967648629531785154998228205548839552969\
614252781493437282651963382431247795445914148453548426260809471630593549554452\
020296361671810031010912005532789111940046242916768471984273792105555646632863\
249850366997688515636877635604042857221599784705723121021424687673155589315185\
172186922560827234224320271075508175896379121072951332529349310040750636421938\
723737272534004776554106682424594624277273017135773146791184954026465507300977\
471428172366982753137358318604528982404193655140510548810067880312023334979439\
795`1000.*^-42,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.9170681713905582`*^9, 3.917068206897525*^9, 
  3.917072253544731*^9, 3.9170990497003593`*^9},
 CellLabel->
  "Out[23]//ScientificForm=",ExpressionUUID->"1b280219-d4ca-4d68-b019-\
8a3fe20bc320"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917071852250422*^9, 3.917071852544879*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[24]:=",ExpressionUUID->"fe888bd6-0873-4470-a849-a5cb2b252b72"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.69565349150268\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-3\"\>"]}],
        ShowStringCharacters->False],
       -0.\
006695653491502678498317693497735413502208473584205770400816741992953230647112\
032276860051203939745767773674544432250909778370104154709828076428169669952858\
235672357948629154662540613342693978106269546811427298224734099574131806925475\
459823781695817024184742401198833581435903620012923460928008062606651777353083\
302214140029241704825232605271692959924254193748589891014999124096763292769748\
057976750573723854773763295104413821325567658012952038689697047031798148443945\
526492363258619997109460738630930720617141076401788606135108543035253902034928\
680484377061051029084047953092775931253325552254152914845080955120091620647537\
328476140546025084793861873416071389101033534791628285223683710132980374419611\
743549598135358903806765479107360915555902769163742778857856560215570074603286\
450173196309914905241213579710419058567127461907979229106466700069485970325373\
178226649252089194203029146983450752611942455164485241440554969778464247624170\
569642851381837545654738602140876904351890758087183973611663856759369955930859\
7277875`998.7681638031185,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.64730042321589\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000016473004232158923508130356247313804777520458778470094284504086167565437049\
470820803909025504549336312097818352325553502306223134408825241118108793464426\
784511555087163804424418751828722221835862262416976314104244324387902502686961\
114401411416570037467339506468550175837047941830027491212288671029050197248679\
467953383770349543411532052548124788579365714950411319153037933743665457362735\
922474804712850664947939092647189566180285255461280713206925684982436568841677\
567814847444511369372700377221708988326845374654062899016228054202610424802003\
562598787388303808120024939979851703711659259613052118915182596704340734698060\
711433380659044202613731846970558775973510689902812664321652106373122819658842\
655328162974731319978485456920602115159385301797911729901402787752072689279307\
121008295307633830813829310517724211484450660507091626661179715501579349639647\
649752229338256780502254337637346587932967490275578776706550643947372744087469\
779874661779986654379434248795894334822108870259436353763784436980686820210146\
1234947`998.766947524899,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.31040570618018\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
310405706180178588115744328877109059996423327002749643407823845814477910857513\
160477013456165229440814156242417286312018855737138781616400605541217633771241\
746859385289368726489804762769278845398601495321585182163060264208046540488486\
435871922876983723231034067961722900044150703325451231724935722220023655770416\
466765034009714322761255848630622995723175070617088519937513022633420944377466\
222381564330315866343208944749050883079137089354969209513962234767969831933914\
392784939208948147437113802675063994628225793710126121404037868517540424062080\
220776308431745176209590918235811125393512164676729197663321514763144509694827\
638338583311202137595591591794119442093043542267439538286120174307475737447852\
453241583598177706555793378329994922181786699248758673535430573426494032101102\
588980420137713028369013711873038901910274467459662056566691646539903880090278\
958779729472784732963793127711044959369102585098161141907236199986776044673478\
43749802482350953697154245002887515510091099082478821500259893505559318291604`\
998.7683368268588*^-8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.98241533026357\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-11\"\>"]}],
        ShowStringCharacters->False],
       -1.\
982415330263574941621517110214876359134681040382779060793553357621787534310214\
713822163173868538051755472276547100113071562527708012794586338583907127091415\
075713556416324408884178039691907040882983665713942499611663590477134758400832\
286582757854462168749236851758991678408375096844049984819970979190833872337582\
141710865870949025805965847887398407099465383240917070628210719590343790698337\
021165898495040651080717374784396953697809999382769369281149882467223883679478\
737675679403766926491682148980273742803866235130029805497973034083321626585581\
975062304734165611389261097098418520405177353954017487509731569622057903794344\
552435791953080860987912937273324949729748869895912454875999096990043662579747\
914575535996901371728656741031053494137819553912630088885467509761607326260624\
441863805534671546176051161618319449605457772114369464096939741330687352326095\
099829708216653894920749508375590171897622704020284006984094038635855300154525\
91246313461572612271961221044346483985506431170029046458261844259114621268`\
998.7690706102478*^-11,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.11065359278836\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-14\"\>"]}],
        ShowStringCharacters->False],
       -1.\
110653592788359195705850047379111337980207777677113462799207718818866319753773\
695951806385017289276603922505823423085619465324103655175132075702153591947846\
134884516741377214655790457651231158518468336594173345911732306378594071243784\
579099018168869235445210332680444857397533577931491287276859756018940321341052\
593779435383460798928629207557024511531684176782017088034483075350179072083689\
152483603309055905382564566447553795868721745738178572622837913152204765883299\
923384201730245299805755717711328873103742079585162517412277899410673507980072\
047150799906338619513256165924542295679754814142936147321014929661372675915247\
121935027807252718679056922024181015008750239061152579067479986628930853552904\
879461011759609373170316571871534604948308648608270078469833328425604703458457\
688605156068022778435239058595157606047603418941363629669705143842495629116181\
275501434010989991817839090382410852671442793494002929208246909645886807035853\
511460150374544357575099887775612393432430963705687462147093022592490608361262\
459907370003`998.7694841714549*^-14,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.25096583177291\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-18\"\>"]}],
        ShowStringCharacters->False],
       -4.\
250965831772909202355223762834454593540397606257467508816633971621790613595077\
428701507632793723928927912655275333485485179629917077341906854519945867165649\
978676301665287381597904217736593666646440191081116603819746484083169122112348\
393647325737195304988131829548047419795709088894387630133820921889582798135817\
013445842991420887487035007711930703130896465882080838705337183177005489061041\
211455604535111947578401576375723254720052520441527852066230241051843133869450\
782580177871043034128148670480589874632331072638722833538960830850416366208415\
617093836137620441585772725583434029755880990384799028535628843075645333614362\
068324362236224047179197447998759470787373196749553998943221970202488229722839\
820513951614037929099551871380596485294540246157940106008999836970570693831447\
320295337158811809341603851699602249666975764487006249662591673960208957231326\
213741795123100785527485467308821054138446496793812372255630976652629978735147\
844730782604762964416834257238622602814162835730104293319522239341596055565257\
35508675`998.7697374252724*^-18,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.14351715389531\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -1.\
143517153895313071733583836680584410196295825184525301410305846758835089158111\
486768666829332901568509968260350746322629123105804610350307097656954939404570\
543054912477556531330366103129453822956333609436203905667024800724418110659508\
822507507198351530336409412982914355810863847637076866449502658827271201553340\
985223909248506091558064852847004963390420754603296352894372631779525269406478\
841297495059007863345354242139351245017538979401972294826224529735442657760011\
586840191839005035715663527421437987733552906933614657888299247450067522336314\
282107068536614455103409362740841340796499852543488738755949808305700525876690\
989100440700352441874115409607842018099787423801820024891287967269807243349338\
686683274575437546594428625259358271807576596574956881143192318248192726485398\
620441445154271135466480723724800798660933826092392481809922872003588296505463\
194994679693588608878092218736371914157828912103487493315460226439969050809422\
854562750234895895442284729908624376048596871016760639172069976034109279689583\
27624`998.7699034909245*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.19202421895726\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-25\"\>"]}],
        ShowStringCharacters->False],
       -2.\
192024218957260162920029842795551751240383974110171357859885193462623323551272\
271956687942502017613564730222481528844436039651239044523704511817121196537681\
927797670618019418758932694310511143536851808862373841382424376155472574702320\
435550708287410182661216669990805566373856004377795043603316405376651423774117\
523565531101256054411125159031484647847031527074156703269411044433856220525634\
950867321961622587797375554073169520926250759610891608789462826376230195845238\
837990889484419071752354064060827184345850902372770953855163260921790701519960\
647382028065465103476254030726403215873463995308207425641663025890245821566535\
602385673656053283558633088930403785704239599657615496394655440691080714524611\
832707041642736608799927934392494711753357253243780661898949766041939355120165\
260172854503687873983367325232173593397307697409836328110044650829505527245108\
289786706732114404361543331676966235673564361048167071323242825054901190931389\
900661791990586128264428904649735700219872311266811050451464201450920415397548\
7`998.7700187060456*^-25,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.99036063824461\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       -2.\
990360638244610991774210174271167544125763280695828766097360570243442017866934\
187132578931024648630300899144051580222678104592607480668326176072155208274924\
026748785398853982519260059062093086470340125286570648062825520184755220035046\
283595650647033603286074387746324792365779229272009128671568791762284290118826\
844824436377314664113914096341515160834348435494065727596749604547901782219005\
803744042743443342436498960559050442715663352936271524949005380835650497948557\
279148054744253063724566182161552412232749509285300081952450897404835894198325\
736061468421424811832509691954981870047032113576752701915129785818646710510115\
577915969868588217404568147906465221859692117375586378652131217723740817208084\
159696062180461189606404107535202382130999309852916441064953053177659725931084\
748075208929860825035693646357858929629086379269110942301132779372774355363168\
644897636537688715339248015854093534158647541487345279847488528957246711977327\
029371905295344690510472116382355452885465203082367379307283745817060474889`\
998.7701027667744*^-29,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.83921052501206\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-33\"\>"]}],
        ShowStringCharacters->False],
       -2.\
839210525012061084345046885811366774611384813813549864023314523097785273814453\
384832070632234771322757927592103130339756867011231616865286118313454249701103\
513714049499488758698155355997186302138184489592000240777411985749508208494520\
582241794557223405323916567379050094451388376978083228458916226707424031474528\
074377670907774121925358009108197296106731445149298436450985304608505994172419\
803243739724184187267247247181194146374281626370153294282141790583555034585063\
390894938442112026065318127255414034479046534374803917181520178326172853955021\
021930793055756127225711545299560809054193702883667467993987275361307909669407\
285058661264778545444520105620583703251151462543780430757774698396711676730387\
601153188052285288347082874374236564343403416925443623714912683677823178771435\
137274738309338722132974685678239566732935147577028400299537509414753495102038\
928079142619568100801677947447397600853028982314886194562217307894622337431701\
360876629059850076068360887243971715796429927821188498199351674429247596730706\
035329303065`998.7701674303248*^-33,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76003867584227\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-37\"\>"]}],
        ShowStringCharacters->False],
       -1.\
760038675842265134891898920247240597503494719169472369340719054810225983803108\
064204337008780334812764216442129713558158512062185728374734291039822361486592\
592939524973205208766074296914951198295921626387716336468794024713049243769011\
195689061116425547569202194156327761176103376889293716280647291635248791024716\
499883904731375049266943759404906641905423753782525975081614447853569266214554\
377047819613019342932746254770345425827109560642119081429727281601709345714794\
089960416084179221170089847534244181641922030545327830554245518225057686021831\
060069530475180477447933553461762300809649816140589946624348825994493618953809\
688361505892294463640852692153717158701178124231348044701230718623263907826036\
565654345393227077058110151757219113652850220940377246985891246004814597377535\
353621611583925438483784698268887240904791883540107220133027370165580343652307\
299759481329095892218275143251496584994934471645989781656956924287186111355525\
421529390027012395283353637696090213663460127506980920765247574454008228206021\
62355083`998.619706111615*^-37,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.83526263542951\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-42\"\>"]}],
        ShowStringCharacters->False],
       -5.\
835262635429514279483095387300949883173138273577232122002241566253267761466137\
501648910327908745954198791123543242495773806733384408904689976493355209537529\
581405195982843256597182315484272102138189846906545161802886764336239185293145\
408438135827614918107997962258449487697925984499101845211043935371228447770802\
744513923420343069428859877610901959760283257254481158895000548423761733455705\
033495280653104926597004711775182382570785319591069579554301394807937657520839\
981528227874131593673518338031925256105967648629531785154998228205548839552969\
614252781493437282651963382431247795445914148453548426260809471630593549554452\
020296361671810031010912005532789111940046242916768471984273792105555646632863\
249850366997688515636877635604042857221599784705723121021424687673155589315185\
172186922560827234224320271075508175896379121072951332529349310040750636421938\
723737272534004776554106682424594624277273017135773146791184954026465507300977\
471428172366982753137358318604528982404193655140510548810067880312023334974825\
695`998.770274956974*^-42,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917071852944433*^9, 3.9170719088947077`*^9, 
  3.917072255407222*^9, 3.917099051479404*^9},
 CellLabel->
  "Out[24]//ScientificForm=",ExpressionUUID->"f315fbde-0a09-4d96-97de-\
7477a382e95c"]
}, Open  ]],

Cell[TextData[StyleBox["Generating function zeros for x = 1/2",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067804934916*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f9ccbdae-966f-4839-9e97-f5229a8b9301"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.91706780791088*^9}, 3.9170679636419373`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[25]:=",ExpressionUUID->"067974b5-d2fb-42b3-8833-e4fe49dd00b3"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.73161237639181\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"10\"\>"]}],
        ShowStringCharacters->False],
       -1.\
731612376391808367702079404324492352260899854413809717264638694907229435746649\
899597748820443707595455869129909528590426805222245400506085618858021067117838\
848920553258029867554398280008860960562010113246568932862093243052146538023111\
286709657439519322298275636406140800006102468640167414457723636277703628601814\
153826663331856934236476224932769371736098699858731019294517406887254310741728\
863128808057530995860932398662892927053821618197466956690588689413456879548611\
720271801423668712910149119063089242985229583645429790078584551327271122911878\
824357195580206052969262843644402675037674114010474189273183332951781189636728\
389540020843373147211321034687762071812979993440371668569339335517087205086228\
192622765755571247185380322646299612579275162792011786581423905062705759914216\
498559084098504709638547240605151809888233510853136026310671208773970161001025\
389970489105823411517281999765937786109047415250356628131158653011070267443824\
7989193582146877518831872857866708947`961.4530732227083*^10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.39907349960703\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"8\"\>"]}],
        ShowStringCharacters->False],
       -1.\
399073499607027217805634552283610638563314610938885708532570564532147911885072\
659021556941431074381483075078027641238290866766750719004675151390483326152560\
100176472815323870924705932391441568953883482275632653280298716523108176181451\
487444340337148376375879617128598391061737319081407348457970971033747772649551\
755996605881529341156540490990868909228761762907332981254255174072544119816955\
745428572870188405840636284216605893038144549310289324274687159649068397627490\
073416864059454532853930555826199266056474890566780301061467402253449175359856\
008837455404840793924459224546747966818895225001045141185469627043617417683436\
116145148301957003453620228364104587892219297472848307205796596689918550250690\
467573271107057557318321813944161480326862483175571074827684470669585541038076\
909935694492915377317467925620025758518603752971308254973011592076921493724443\
205579447289657520416833015941259269551178317903881636580747979085640317805111\
953856809757742454709743894336838810456972598510353016`962.3853210177107*^8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.26582887610770\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"6\"\>"]}],
        ShowStringCharacters->False],
       -2.\
265828876107695568333656627776725251543975168250132014889990453844767063638168\
029957458598555213029468123525857534067681026572879894303410931552857228357445\
495443710745411954350472906539510979736286087247922304656673588984635837651431\
656594787017556006260059010040322699376819644446591964538520475752729904505241\
742840301838038101196310857658375880063825034615097641343019439486116355842187\
327318116192042947166730503236724592807130310935437455114392584116009883180356\
779060270955565335856309121112214404344322729857961336145321618640067971324009\
585158759448069262178524746283285533631525042934330008281341291354903704004980\
953134593591110581587289923028193311844151987155231336188405895136914283212602\
326713047678324031745977233911241440117968917120993256715858855898508625056254\
434720053791983343160522617677648894983727221518563121705063768138932304168993\
532623396584304690241851852900041706157573356558249607694320853510121827011221\
9755091025930701977349889714245185783571001795359401`962.3853210177107*^6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.88862978067320\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"4\"\>"]}],
        ShowStringCharacters->False],
       -58886.\
297806731980897478687867351597503215569579852446421516547543848475576823354166\
688619391105634027227944624956562550142849041692307880149547396868937429768145\
487950822643596060759878942064933313952905689408232591767201696781647556372796\
833722575400765107270148698132415940093176554510112426386710041796674559970080\
349799030639690807442610359988707386630401245260232841096292826562564848147097\
505293707389154072315816939024253078477842269108254913829913990577194581272805\
038643426263865198524010807773674089610767504094830025881768843334984477234508\
222099796354292111675504181763181520765990770533719436372755563700782141968570\
743691491125968720468185067842372946344670518084788541123577255854919765688392\
032057509521360513741652912677363607188706657186279330958222362600486286586976\
338251795113960978551707011223467028172642256799200277898897199395590178576847\
662921739534204493909220290510296390415580929080951028443765588450387496836130\
5982937798715388707894099420692939240865560552`962.3853210177107,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.27550997517147\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"3\"\>"]}],
        ShowStringCharacters->False],
       -2275.\
509975171465461917200278786663834404017675645660493919621984043114184379224369\
311082583219134969516223583875773568532488144404662807882456321387632331288307\
822965049904159388633673199854396206593811208299295067276228630764207313341724\
331301994679527407525637303729259404205220587699607067513698163003995949015452\
224506781072613764307635257738935821540850290498012654707942766381142914137884\
398909080011834870709597520733758243346754572656250026311996439031223619889224\
093644803488101326831407027514611235570815101819373134369594544259991162201050\
606862387253453765366877186499622686924239480882595795413995807707352310827952\
563165472161252858991841112264784665592021411178690985399078344057583443971501\
766468340380356133110809269718212172855046811084938462105952937049767451981760\
531840277431741447216858977670454843154128785854584696922693994879719130627514\
074688800938150856488333957798598829736899626168500053353613726666546257196635\
1167399020036524862948311753819823447971424214`962.3853210177107,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.27389113001835\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"2\"\>"]}],
        ShowStringCharacters->False],
       -127.\
389113001834947789332889135250808302333731538134787782873817639256977553385416\
544193764101171341781518455841488189115477514319286858651652535933006078100579\
599508630495904968525255758463379731843949817480618976054410375832228816654087\
705435254802357721607349554949514015002722743554832458778483876607825927833513\
728270823766840826696577297998178607352142099806350255221646913206101853012125\
232434188008807782128253972146942982273435265581774141027506064819490491974193\
924260772216410937389565114444698053414222373867153084364964550584548989211920\
123204348384345681591965572004303353776742210967971168912235051950919995938637\
755588403006594942694451377295982008372847230529567012204013957481104099352885\
858959334154058740062797905706497750354808128150078487246828078275590043821730\
461384858380254555027413208954103948821743507221002330027285539335601337889160\
458040335267796757195891322982547404461570506149759248867386360220758394321148\
5225602699906610888779844682211489838109646572`962.3853210177107,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.03212968185367\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -10.\
321296818536651098534326477870150470795540859877439291515022816933383400899160\
838105068063532269341644644741078152180023160540084062555641722939990861757763\
031149651670596515433800676193636970717705301466498709705850549761573928374656\
565054233073057791679533871901675002794875812877535083118648980396138534847506\
292059289618408505872633604987780766976737621875217476673351108573769699513527\
689200070602869126238222856331824432099257235289534176259189187618521873200501\
586422768869088520343153179014650238098776226315667433154116704512351305685402\
883380356563099553039326287686287917339753297753615519458557931464488180582320\
569399854657445724705220962796880345910412761913606053687327854120595587447220\
431393515009329160693172071641251417445307076536737790021953097091097297450965\
866923417071534800602109238416237482663790809830462482484757711132779229096489\
065218361358733168617216084288980247333927557063930383925140971642272692472568\
6011257802837299325776615920596533085149380456`962.3853210177107,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-1.14837025721591\"\>",
        ShowStringCharacters->False],
       -1.\
148370257215905325150123710221270239718334504048805975112701474308456626382045\
596072059116583866860197579815552118123497191842452479991438502375291387964384\
252391765445395123829195114746380842720149139852116967647850125579269180396650\
859074324164533751785498187356852657899206284878501039141150681924761028518859\
334397472186597575000635577903173392404071746306905942205246556194025560994539\
246967452385617145112647186558565661840470206098794562155811661113959783917089\
301625531538455752997514901882114998198579698085230299464679066049115384692088\
953179263665000259769759695866404998076744397681824003236486144812355386387984\
200200086271749565177832865188060656439252697814759124956546244875884774694321\
760600197206246067207209645087037158826543430578788681546243743117347337877880\
867976244622478949924229080965433052820321899063412987009001555995854849484642\
819880896473955255384803671162021736060169723705881530194252306917714876438608\
1274030984255728314392347120931863005182079853`962.3853210177107,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.29473928349183\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
129473928349183272330574492905230333372539460711648770212107875902717563960091\
276546255623863504047577859595838419595337647505910699707512482715095106248913\
408718711569781705913603177273226698480870761249117869529001145838483659193911\
324459151812001805475183434247841940316923118703777419386683295763959687115273\
107116314100366947700224645565387321286059376083943022770886905620276313840899\
071195528817850188730653305773232675702774970086185478700544625600166710503599\
659664179474698010139519781822861824328206704677017231273186056934695252504761\
970713499998895361918560198814871157139788030205063751999871165491313886453900\
080137053768836675750259977535521002367678747822564147274265787471219996609217\
305783370534682774744470699983312028553577703502646339828941785714982541826547\
819954654189939075244285639522211937736867026601562691597388580319046166168364\
290911263378134474339135346023264560079182292761741187081273956103638711347713\
9792071587625052749860424410963516000031326809`962.3853210177107,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.03560677292796\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
010356067729279622068845233518758589627923574359537625582149502350054934300356\
594654160592839198975110969799988252715033811589805531177464839920733896880892\
159432972759842702060783500412477761174156068792082165702197182312336686816074\
407900123521035161839094942363542499352943076340163408551140147441127321094083\
383267912105908087961314089183391601250878104833677196901518297000002178469662\
079992688512040923940334312374980184020838820790175463863559021651554543922107\
776059667006006156083325600504783488271701808179246491890299348574010726536231\
458921136569644967467191670480251859961768436720445436772740503523940959783871\
185907401948699074875807007582953018510586326658909380876850075212658753811778\
444627338570091566504755659785634964492120583775992330165286625100444333825936\
019751423154532583795586596318979804824658451267790785993835557034878680007815\
520917832077813290853015641897314336686892308403103762371659957105882006492712\
6034499612878972356523626949264552165734313592`962.3853210177107,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.12302970899159\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000512302970899158526497354583461147058864730277510159167901151921588799577381\
442992216133800274152060310020754513351945785695140110062016870838547389305490\
404568504407555478558962791727246793919826683476786790460042301302985513136933\
439412937347150851300247854798411741959725482083803254830095889256694162739688\
711451276311117349869958998193844952025849667081054147456993944853448624853635\
967169314412558705489623073900975729668487042199042213041312181073295520295873\
350720829256527030942978671921182418912871123138445519648688025659353332340590\
931037201539736874277718376132887355188441529979167383033797672265882938521100\
868810913473940183890404967631042498302564303004416571515892095507254109580168\
013057585573295959057315615717282963766062113091237906005683087615110882063247\
478015122845115990244303591555127537385091610731608744494548647317064960704812\
663458058820581821711983352187891772696127609043956071119758316436274285409608\
6593907187849278754574969553066993668023284939`962.3853210177107,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.30680432449522\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000013068043244952185808131966004778728904604254086697684203618984911324074967\
913288648330698547215442594620694518506248767693220762426919733105658886464715\
744951625065075931544126247371168874149342646217562180139016259389079891130269\
760797831065635080796579860121461276718329243821544221335995322712037246431712\
944948456873809253984379031664279279866531318770401035405146757704358277002465\
435672569621057673422042584369989454834400896869131088744276284274924907005786\
024485837895928776495700965558882148370612805720266956454595549110716728326718\
589895969901534398484518824666205046038599268575163500386487149408286648444468\
109605149028707635672853230436718724283767637709337384175266757695125761401488\
363467464191066429242033678041524488332385207896870451380728025398606515103235\
624615488264988538719854821536889353997953432047265502536168950559785122384445\
113998635895346245541065765271687273147478463106129843728183330732942328096184\
5532689759525070411820702962461082226101642041`962.3853210177107,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917067809128065*^9, 3.917067964252887*^9, 
  3.917072258494341*^9, 3.917099055530656*^9},
 CellLabel->
  "Out[25]//ScientificForm=",ExpressionUUID->"c25835e6-6fd1-4271-8c5f-\
755a18154674"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[26]:=",ExpressionUUID->"60d08435-09a6-4217-9cf5-a7047742cfc1"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.73161237639181\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"10\"\>"]}],
        ShowStringCharacters->False],
       -1.\
731612376391808367702079404324492352260899854413809717264638694907229435746649\
899597748820443707595455869129909528590426805222245400506085618858021067117838\
848920553258029867554398280008860960562010113246568932862093243052146538023111\
286709657439519322298275636406140800006102468640167414457723636277703628601814\
153826663331856934236476224932769371736098699858731019294517406887254310741728\
863128808057530995860932398662892927053821618197466956690588689413456879548611\
720271801423668712910149119063089242985229583645429790078584551327271122911878\
824357195580206052969262843644402675037674114010474189273183332951781189636728\
389540020843373147211321034687762071812979993440371668569339335517087205086228\
192622765755571247185380322646299612579275162792011786581423905062705759914216\
498559084098504709638547240605151809888233510853136026310671208773970161001025\
389970489105823411517281999765937786109047415250356628131158653011070267443824\
7989193582146877518831872857866708947192102652344096561812970549650283998461`\
1000.*^10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.39907349960703\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"8\"\>"]}],
        ShowStringCharacters->False],
       -1.\
399073499607027217805634552283610638563314610938885708532570564532147911885072\
659021556941431074381483075078027641238290866766750719004675151390483326152560\
100176472815323870924705932391441568953883482275632653280298716523108176181451\
487444340337148376375879617128598391061737319081407348457970971033747772649551\
755996605881529341156540490990868909228761762907332981254255174072544119816955\
745428572870188405840636284216605893038144549310289324274687159649068397627490\
073416864059454532853930555826199266056474890566780301061467402253449175359856\
008837455404840793924459224546747966818895225001045141185469627043617417683436\
116145148301957003453620228364104587892219297472848307205796596689918550250690\
467573271107057557318321813944161480326862483175571074827684470669585541038076\
909935694492915377317467925620025758518603752971308254973011592076921493724443\
205579447289657520416833015941259269551178317903881636580747979085640317805111\
953856809757742454709743894336838810456972598511533808245991435625914145`1000.\
*^8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.26582887610770\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"6\"\>"]}],
        ShowStringCharacters->False],
       -2.\
265828876107695568333656627776725251543975168250132014889990453844767063638168\
029957458598555213029468123525857534067681026572879894303410931552857228357445\
495443710745411954350472906539510979736286087247922304656673588984635837651431\
656594787017556006260059010040322699376819644446591964538520475752729904505241\
742840301838038101196310857658375880063825034615097641343019439486116355842187\
327318116192042947166730503236724592807130310935437455114392584116009883180356\
779060270955565335856309121112214404344322729857961336145321618640067971324009\
585158759448069262178524746283285533631525042934330008281341291354903704004980\
953134593591110581587289923028193311844151987155231336188405895136914283212602\
326713047678324031745977233911241440117968917120993256715858855898508625056254\
434720053791983343160522617677648894983727221518563121705063768138932304168993\
532623396584304690241851852900041706157573356558249607694320853510121827011221\
975509102593070197734988971424518578357100179538938298336777592165882686808083\
751427037588`1000.*^6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.88862978067320\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"4\"\>"]}],
        ShowStringCharacters->False],
       -58886.\
297806731980897478687867351597503215569579852446421516547543848475576823354166\
688619391105634027227944624956562550142849041692307880149547396868937429768145\
487950822643596060759878942064933313952905689408232591767201696781647556372796\
833722575400765107270148698132415940093176554510112426386710041796674559970080\
349799030639690807442610359988707386630401245260232841096292826562564848147097\
505293707389154072315816939024253078477842269108254913829913990577194581272805\
038643426263865198524010807773674089610767504094830025881768843334984477234508\
222099796354292111675504181763181520765990770533719436372755563700782141968570\
743691491125968720468185067842372946344670518084788541123577255854919765688392\
032057509521360513741652912677363607188706657186279330958222362600486286586976\
338251795113960978551707011223467028172642256799200277898897199395590178576847\
662921739534204493909220290510296390415580929080951028443765588450387496836130\
598293779871538870789409942069293924086556054716833113262835837101536265795724\
6861008`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.27550997517147\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"3\"\>"]}],
        ShowStringCharacters->False],
       -2275.\
509975171465461917200278786663834404017675645660493919621984043114184379224369\
311082583219134969516223583875773568532488144404662807882456321387632331288307\
822965049904159388633673199854396206593811208299295067276228630764207313341724\
331301994679527407525637303729259404205220587699607067513698163003995949015452\
224506781072613764307635257738935821540850290498012654707942766381142914137884\
398909080011834870709597520733758243346754572656250026311996439031223619889224\
093644803488101326831407027514611235570815101819373134369594544259991162201050\
606862387253453765366877186499622686924239480882595795413995807707352310827952\
563165472161252858991841112264784665592021411178690985399078344057583443971501\
766468340380356133110809269718212172855046811084938462105952937049767451981760\
531840277431741447216858977670454843154128785854584696922693994879719130627514\
074688800938150856488333957798598829736899626168500053353613726666546257196635\
116739902003652486294831175381982344797142421384667212502897865821255091309646\
6950736`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.27389113001835\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"2\"\>"]}],
        ShowStringCharacters->False],
       -127.\
389113001834947789332889135250808302333731538134787782873817639256977553385416\
544193764101171341781518455841488189115477514319286858651652535933006078100579\
599508630495904968525255758463379731843949817480618976054410375832228816654087\
705435254802357721607349554949514015002722743554832458778483876607825927833513\
728270823766840826696577297998178607352142099806350255221646913206101853012125\
232434188008807782128253972146942982273435265581774141027506064819490491974193\
924260772216410937389565114444698053414222373867153084364964550584548989211920\
123204348384345681591965572004303353776742210967971168912235051950919995938637\
755588403006594942694451377295982008372847230529567012204013957481104099352885\
858959334154058740062797905706497750354808128150078487246828078275590043821730\
461384858380254555027413208954103948821743507221002330027285539335601337889160\
458040335267796757195891322982547404461570506149759248867386360220758394321148\
522560269990661088877984468221148983810964657260336607782335046887320763990302\
6649966`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.03212968185367\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -10.\
321296818536651098534326477870150470795540859877439291515022816933383400899160\
838105068063532269341644644741078152180023160540084062555641722939990861757763\
031149651670596515433800676193636970717705301466498709705850549761573928374656\
565054233073057791679533871901675002794875812877535083118648980396138534847506\
292059289618408505872633604987780766976737621875217476673351108573769699513527\
689200070602869126238222856331824432099257235289534176259189187618521873200501\
586422768869088520343153179014650238098776226315667433154116704512351305685402\
883380356563099553039326287686287917339753297753615519458557931464488180582320\
569399854657445724705220962796880345910412761913606053687327854120595587447220\
431393515009329160693172071641251417445307076536737790021953097091097297450965\
866923417071534800602109238416237482663790809830462482484757711132779229096489\
065218361358733168617216084288980247333927557063930383925140971642272692472568\
601125780283729932577661592059653308514938045620563583599572256507436804148786\
1184512`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-1.14837025721591\"\>",
        ShowStringCharacters->False],
       -1.\
148370257215905325150123710221270239718334504048805975112701474308456626382045\
596072059116583866860197579815552118123497191842452479991438502375291387964384\
252391765445395123829195114746380842720149139852116967647850125579269180396650\
859074324164533751785498187356852657899206284878501039141150681924761028518859\
334397472186597575000635577903173392404071746306905942205246556194025560994539\
246967452385617145112647186558565661840470206098794562155811661113959783917089\
301625531538455752997514901882114998198579698085230299464679066049115384692088\
953179263665000259769759695866404998076744397681824003236486144812355386387984\
200200086271749565177832865188060656439252697814759124956546244875884774694321\
760600197206246067207209645087037158826543430578788681546243743117347337877880\
867976244622478949924229080965433052820321899063412987009001555995854849484642\
819880896473955255384803671162021736060169723705881530194252306917714876438608\
127403098425572831439234712093186300518207985318548955385431034332428813089681\
8169117`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.29473928349183\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
129473928349183272330574492905230333372539460711648770212107875902717563960091\
276546255623863504047577859595838419595337647505910699707512482715095106248913\
408718711569781705913603177273226698480870761249117869529001145838483659193911\
324459151812001805475183434247841940316923118703777419386683295763959687115273\
107116314100366947700224645565387321286059376083943022770886905620276313840899\
071195528817850188730653305773232675702774970086185478700544625600166710503599\
659664179474698010139519781822861824328206704677017231273186056934695252504761\
970713499998895361918560198814871157139788030205063751999871165491313886453900\
080137053768836675750259977535521002367678747822564147274265787471219996609217\
305783370534682774744470699983312028553577703502646339828941785714982541826547\
819954654189939075244285639522211937736867026601562691597388580319046166168364\
290911263378134474339135346023264560079182292761741187081273956103638711347713\
979207158762505274986042441096351600003132680898261367361067506178814636362286\
2691054`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.03560677292796\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
010356067729279622068845233518758589627923574359537625582149502350054934300356\
594654160592839198975110969799988252715033811589805531177464839920733896880892\
159432972759842702060783500412477761174156068792082165702197182312336686816074\
407900123521035161839094942363542499352943076340163408551140147441127321094083\
383267912105908087961314089183391601250878104833677196901518297000002178469662\
079992688512040923940334312374980184020838820790175463863559021651554543922107\
776059667006006156083325600504783488271701808179246491890299348574010726536231\
458921136569644967467191670480251859961768436720445436772740503523940959783871\
185907401948699074875807007582953018510586326658909380876850075212658753811778\
444627338570091566504755659785634964492120583775992330165286625100444333825936\
019751423154532583795586596318979804824658451267790785993835557034878680007815\
520917832077813290853015641897314336686892308403103762371659957105882006492712\
603449961287897235652362694926455216573431359232977031948213864257538155056695\
5728814`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.12302970899159\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000512302970899158526497354583461147058864730277510159167901151921588799577381\
442992216133800274152060310020754513351945785695140110062016870838547389305490\
404568504407555478558962791727246793919826683476786790460042301302985513136933\
439412937347150851300247854798411741959725482083803254830095889256694162739688\
711451276311117349869958998193844952025849667081054147456993944853448624853635\
967169314412558705489623073900975729668487042199042213041312181073295520295873\
350720829256527030942978671921182418912871123138445519648688025659353332340590\
931037201539736874277718376132887355188441529979167383033797672265882938521100\
868810913473940183890404967631042498302564303004416571515892095507254109580168\
013057585573295959057315615717282963766062113091237906005683087615110882063247\
478015122845115990244303591555127537385091610731608744494548647317064960704812\
663458058820581821711983352187891772696127609043956071119758316436274285409608\
659390718784927875457496955306699366802328493919707887715375798073368312673863\
5627999`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.30680432449522\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000013068043244952185808131966004778728904604254086697684203618984911324074967\
913288648330698547215442594620694518506248767693220762426919733105658886464715\
744951625065075931544126247371168874149342646217562180139016259389079891130269\
760797831065635080796579860121461276718329243821544221335995322712037246431712\
944948456873809253984379031664279279866531318770401035405146757704358277002465\
435672569621057673422042584369989454834400896869131088744276284274924907005786\
024485837895928776495700965558882148370612805720266956454595549110716728326718\
589895969901534398484518824666205046038599268575163500386487149408286648444468\
109605149028707635672853230436718724283767637709337384175266757695125761401488\
363467464191066429242033678041524488332385207896870451380728025398606515103235\
624615488264988538719854821536889353997953432047265502536168950559785122384445\
113998635895346245541065765271687273147478463106129843728183330732942328096184\
553268975952507041182070296246108222610164204117822434448371110699701169293148\
2670548`1000.,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{{3.917068183409506*^9, 3.917068188805252*^9}, 
   3.91706835890165*^9, 3.917072260720125*^9, 3.917099057614305*^9},
 CellLabel->
  "Out[26]//ScientificForm=",ExpressionUUID->"f8d26502-b237-46dc-b05e-\
ab4e05bb0b64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, {
   3.917071919026947*^9, 3.9170719191447163`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[27]:=",ExpressionUUID->"37a9d2ba-8da3-421a-99a8-fef8befc9a38"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.73161237639181\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"10\"\>"]}],
        ShowStringCharacters->False],
       -1.\
731612376391808367702079404324492352260899854413809717264638694907229435746649\
899597748820443707595455869129909528590426805222245400506085618858021067117838\
848920553258029867554398280008860960562010113246568932862093243052146538023111\
286709657439519322298275636406140800006102468640167414457723636277703628601814\
153826663331856934236476224932769371736098699858731019294517406887254310741728\
863128808057530995860932398662892927053821618197466956690588689413456879548611\
720271801423668712910149119063089242985229583645429790078584551327271122911878\
824357195580206052969262843644402675037674114010474189273183332951781189636728\
389540020843373147211321034687762071812979993440371668569339335517087205086228\
192622765755571247185380322646299612579275162792011786581423905062705759914216\
498559084098504709638547240605151809888233510853136026310671208773970161001025\
389970489105823411517281999765937786109047415250356628131158653011070267443824\
7989193582146877518831872857866708947192102652344096561812970549650283998461`\
998.7631690217175*^10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.39907349960703\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"8\"\>"]}],
        ShowStringCharacters->False],
       -1.\
399073499607027217805634552283610638563314610938885708532570564532147911885072\
659021556941431074381483075078027641238290866766750719004675151390483326152560\
100176472815323870924705932391441568953883482275632653280298716523108176181451\
487444340337148376375879617128598391061737319081407348457970971033747772649551\
755996605881529341156540490990868909228761762907332981254255174072544119816955\
745428572870188405840636284216605893038144549310289324274687159649068397627490\
073416864059454532853930555826199266056474890566780301061467402253449175359856\
008837455404840793924459224546747966818895225001045141185469627043617417683436\
116145148301957003453620228364104587892219297472848307205796596689918550250690\
467573271107057557318321813944161480326862483175571074827684470669585541038076\
909935694492915377317467925620025758518603752971308254973011592076921493724443\
205579447289657520416833015941259269551178317903881636580747979085640317805111\
953856809757742454709743894336838810456972598511533808245991435625914145`998.\
7488369669253*^8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.26582887610770\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"6\"\>"]}],
        ShowStringCharacters->False],
       -2.\
265828876107695568333656627776725251543975168250132014889990453844767063638168\
029957458598555213029468123525857534067681026572879894303410931552857228357445\
495443710745411954350472906539510979736286087247922304656673588984635837651431\
656594787017556006260059010040322699376819644446591964538520475752729904505241\
742840301838038101196310857658375880063825034615097641343019439486116355842187\
327318116192042947166730503236724592807130310935437455114392584116009883180356\
779060270955565335856309121112214404344322729857961336145321618640067971324009\
585158759448069262178524746283285533631525042934330008281341291354903704004980\
953134593591110581587289923028193311844151987155231336188405895136914283212602\
326713047678324031745977233911241440117968917120993256715858855898508625056254\
434720053791983343160522617677648894983727221518563121705063768138932304168993\
532623396584304690241851852900041706157573356558249607694320853510121827011221\
975509102593070197734988971424518578357100179538938298336777592165882686808083\
7443747465428`998.732617588498*^6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.88862978067320\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"4\"\>"]}],
        ShowStringCharacters->False],
       -58886.\
297806731980897478687867351597503215569579852446421516547543848475576823354166\
688619391105634027227944624956562550142849041692307880149547396868937429768145\
487950822643596060759878942064933313952905689408232591767201696781647556372796\
833722575400765107270148698132415940093176554510112426386710041796674559970080\
349799030639690807442610359988707386630401245260232841096292826562564848147097\
505293707389154072315816939024253078477842269108254913829913990577194581272805\
038643426263865198524010807773674089610767504094830025881768843334984477234508\
222099796354292111675504181763181520765990770533719436372755563700782141968570\
743691491125968720468185067842372946344670518084788541123577255854919765688392\
032057509521360513741652912677363607188706657186279330958222362600486286586976\
338251795113960978551707011223467028172642256799200277898897199395590178576847\
662921739534204493909220290510296390415580929080951028443765588450387496836130\
598293779871538870789409942069293924086556054716833113262835837101536265836913\
3367017`998.7117251079828,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.27550997517147\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"3\"\>"]}],
        ShowStringCharacters->False],
       -2275.\
509975171465461917200278786663834404017675645660493919621984043114184379224369\
311082583219134969516223583875773568532488144404662807882456321387632331288307\
822965049904159388633673199854396206593811208299295067276228630764207313341724\
331301994679527407525637303729259404205220587699607067513698163003995949015452\
224506781072613764307635257738935821540850290498012654707942766381142914137884\
398909080011834870709597520733758243346754572656250026311996439031223619889224\
093644803488101326831407027514611235570815101819373134369594544259991162201050\
606862387253453765366877186499622686924239480882595795413995807707352310827952\
563165472161252858991841112264784665592021411178690985399078344057583443971501\
766468340380356133110809269718212172855046811084938462105952937049767451981760\
531840277431741447216858977670454843154128785854584696922693994879719130627514\
074688800938150856488333957798598829736899626168500053353613726666546257196635\
116739902003652486294831175381982344797142421384667212502897865821255091308528\
1625794`998.6827275706731,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.27389113001835\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"2\"\>"]}],
        ShowStringCharacters->False],
       -127.\
389113001834947789332889135250808302333731538134787782873817639256977553385416\
544193764101171341781518455841488189115477514319286858651652535933006078100579\
599508630495904968525255758463379731843949817480618976054410375832228816654087\
705435254802357721607349554949514015002722743554832458778483876607825927833513\
728270823766840826696577297998178607352142099806350255221646913206101853012125\
232434188008807782128253972146942982273435265581774141027506064819490491974193\
924260772216410937389565114444698053414222373867153084364964550584548989211920\
123204348384345681591965572004303353776742210967971168912235051950919995938637\
755588403006594942694451377295982008372847230529567012204013957481104099352885\
858959334154058740062797905706497750354808128150078487246828078275590043821730\
461384858380254555027413208954103948821743507221002330027285539335601337889160\
458040335267796757195891322982547404461570506149759248867386360220758394321148\
522560269990661088877984468221148983810964657260336607782335046887320763990307\
4354815`998.640381775135,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.03212968185367\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -10.\
321296818536651098534326477870150470795540859877439291515022816933383400899160\
838105068063532269341644644741078152180023160540084062555641722939990861757763\
031149651670596515433800676193636970717705301466498709705850549761573928374656\
565054233073057791679533871901675002794875812877535083118648980396138534847506\
292059289618408505872633604987780766976737621875217476673351108573769699513527\
689200070602869126238222856331824432099257235289534176259189187618521873200501\
586422768869088520343153179014650238098776226315667433154116704512351305685402\
883380356563099553039326287686287917339753297753615519458557931464488180582320\
569399854657445724705220962796880345910412761913606053687327854120595587447220\
431393515009329160693172071641251417445307076536737790021953097091097297450965\
866923417071534800602109238416237482663790809830462482484757711132779229096489\
065218361358733168617216084288980247333927557063930383925140971642272692472568\
601125780283729932577661592059653308514938045620563583599572256507436804148786\
1171257`998.4363083773709,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-1.14837025721591\"\>",
        ShowStringCharacters->False],
       -1.\
148370257215905325150123710221270239718334504048805975112701474308456626382045\
596072059116583866860197579815552118123497191842452479991438502375291387964384\
252391765445395123829195114746380842720149139852116967647850125579269180396650\
859074324164533751785498187356852657899206284878501039141150681924761028518859\
334397472186597575000635577903173392404071746306905942205246556194025560994539\
246967452385617145112647186558565661840470206098794562155811661113959783917089\
301625531538455752997514901882114998198579698085230299464679066049115384692088\
953179263665000259769759695866404998076744397681824003236486144812355386387984\
200200086271749565177832865188060656439252697814759124956546244875884774694321\
760600197206246067207209645087037158826543430578788681546243743117347337877880\
867976244622478949924229080965433052820321899063412987009001555995854849484642\
819880896473955255384803671162021736060169723705881530194252306917714876438608\
127403098425572831439234712093186300518207985318548955385431034332428813089681\
8168881`998.5583964033035,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.29473928349183\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
129473928349183272330574492905230333372539460711648770212107875902717563960091\
276546255623863504047577859595838419595337647505910699707512482715095106248913\
408718711569781705913603177273226698480870761249117869529001145838483659193911\
324459151812001805475183434247841940316923118703777419386683295763959687115273\
107116314100366947700224645565387321286059376083943022770886905620276313840899\
071195528817850188730653305773232675702774970086185478700544625600166710503599\
659664179474698010139519781822861824328206704677017231273186056934695252504761\
970713499998895361918560198814871157139788030205063751999871165491313886453900\
080137053768836675750259977535521002367678747822564147274265787471219996609217\
305783370534682774744470699983312028553577703502646339828941785714982541826547\
819954654189939075244285639522211937736867026601562691597388580319046166168364\
290911263378134474339135346023264560079182292761741187081273956103638711347713\
979207158762505274986042441096351600003132680898261367361067506178814636362286\
2690331`998.4364622320697,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.03560677292796\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
010356067729279622068845233518758589627923574359537625582149502350054934300356\
594654160592839198975110969799988252715033811589805531177464839920733896880892\
159432972759842702060783500412477761174156068792082165702197182312336686816074\
407900123521035161839094942363542499352943076340163408551140147441127321094083\
383267912105908087961314089183391601250878104833677196901518297000002178469662\
079992688512040923940334312374980184020838820790175463863559021651554543922107\
776059667006006156083325600504783488271701808179246491890299348574010726536231\
458921136569644967467191670480251859961768436720445436772740503523940959783871\
185907401948699074875807007582953018510586326658909380876850075212658753811778\
444627338570091566504755659785634964492120583775992330165286625100444333825936\
019751423154532583795586596318979804824658451267790785993835557034878680007815\
520917832077813290853015641897314336686892308403103762371659957105882006492712\
603449961287897235652362694926455216573431359232977031948213864257538155056695\
5868271`998.4972865980219,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.12302970899159\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000512302970899158526497354583461147058864730277510159167901151921588799577381\
442992216133800274152060310020754513351945785695140110062016870838547389305490\
404568504407555478558962791727246793919826683476786790460042301302985513136933\
439412937347150851300247854798411741959725482083803254830095889256694162739688\
711451276311117349869958998193844952025849667081054147456993944853448624853635\
967169314412558705489623073900975729668487042199042213041312181073295520295873\
350720829256527030942978671921182418912871123138445519648688025659353332340590\
931037201539736874277718376132887355188441529979167383033797672265882938521100\
868810913473940183890404967631042498302564303004416571515892095507254109580168\
013057585573295959057315615717282963766062113091237906005683087615110882063247\
478015122845115990244303591555127537385091610731608744494548647317064960704812\
663458058820581821711983352187891772696127609043956071119758316436274285409608\
659390718784927875457496955306699366802328493919707887715375798073368312673863\
3238224`998.7012682410947,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.30680432449522\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000013068043244952185808131966004778728904604254086697684203618984911324074967\
913288648330698547215442594620694518506248767693220762426919733105658886464715\
744951625065075931544126247371168874149342646217562180139016259389079891130269\
760797831065635080796579860121461276718329243821544221335995322712037246431712\
944948456873809253984379031664279279866531318770401035405146757704358277002465\
435672569621057673422042584369989454834400896869131088744276284274924907005786\
024485837895928776495700965558882148370612805720266956454595549110716728326718\
589895969901534398484518824666205046038599268575163500386487149408286648444468\
109605149028707635672853230436718724283767637709337384175266757695125761401488\
363467464191066429242033678041524488332385207896870451380728025398606515103235\
624615488264988538719854821536889353997953432047265502536168950559785122384445\
113998635895346245541065765271687273147478463106129843728183330732942328096184\
553268975952507041182070296246108222610164204117822434448371110699701169293148\
6029379`998.7469478137866,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917071919925531*^9, 3.917072262549971*^9, 
  3.917099059188157*^9},
 CellLabel->
  "Out[27]//ScientificForm=",ExpressionUUID->"87de7ed3-e980-4188-977d-\
c1a537123a0b"]
}, Open  ]],

Cell[TextData[StyleBox["Generating function zeros for x = 999/1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067824559004*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"59cbc6bb-ce21-4e76-b48d-b5e21f7acd99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
  3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
  3.9170679704480886`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[90]:=",ExpressionUUID->"1429327c-6c91-466e-a69b-206d30b09b52"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.97956480555223\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"110\"\>"]}],
        ShowStringCharacters->False],
       -2.\
979564805552225330039605320008474222753643660163859170668006904568226637890368\
778233417058233637082333218831535274125644361544100026718832636418170143585618\
032180704631771576798000812024139802835455865897589313618463683447178402227973\
811471651840303169295735860518469501097519281721019759468814382096752318803211\
080031637067132214210104484434012291090803131170135185437994926386891315457575\
723704067444788456885744966490159370290255950155586661770115138898622592077466\
9491406270259771574522720640694173834941632668`500.*^110,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.44160976830451\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"96\"\>"]}],
        ShowStringCharacters->False],
       -1.\
441609768304511726872426401309742091828324038409979835418021081775400924295949\
840232116211151996605231221193725971709100343006920536776476820671061843080277\
943784689127353970736476837284102063078896301371241609170093929889112452692011\
132254182987481374015572176415741651196750448706854421863997148893455495743502\
456349340535196213802626483760052869949786248594040314503611251542772355952774\
219476080032108348108914525071497279972003422715122860375151952887302888699404\
4891272192700843108974783316830716121829322472666129`500.*^96,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.25993120534857\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"82\"\>"]}],
        ShowStringCharacters->False],
       -6.\
259931205348566194377415489510367931331643793858069148069017408024694136168284\
501101995601153690584626714645050871848607163829984457792832556857443801378474\
291335867003531064377804741511347774006060646776535246167857076453744546257768\
834747926819372296196615722748138644335357854969611493265905663216317651079932\
417328163575206526486282391420331739056088828222312552282110936716333929899425\
885537430736295612409029667352283921972805119644126100869101096301426355063923\
634666108991223450667983822302865788679885296127985262997`500.*^82,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.36529655493536\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"70\"\>"]}],
        ShowStringCharacters->False],
       -1.\
365296554935362934226782496689628349262940380880762650929964206719346605848337\
913174011980373583987792839533419754120461868511953048704431101322417559121933\
511416117611395497678039712404216864790807087048568297841055392702599453966816\
980588459152582579802257368393098827643847442472609023383324703511184821849797\
927539744296067906716695960301341858995555442457874235179926699313476465102237\
359297354108245761571121200389104569794074279115218976042054687656067760223872\
691439538199972796625199901164751012565452587`500.*^70,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.21052716956156\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"58\"\>"]}],
        ShowStringCharacters->False],
       -1.\
210527169561557514701662883356120387745257634678724476302551369368476776392381\
050671494003242959455244253156087293213011043726436074539501085118795211174934\
034551483772624971203210456568673890417162489277479175977996831606602177424608\
639517329733035538130358725507728135903822471553199064285625154355590391691818\
830784862929581103240322848227098034084285863409870965042374870905769707412197\
962730106280400826786289003676377597792559617640732742445675874475006189084538\
6132704306793318241640218437812401821231122674087302`500.*^58,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.08670804881117\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"46\"\>"]}],
        ShowStringCharacters->False],
       -4.\
086708048811172930318042606633124343622719442004681700412773260235565550810523\
233270409643541967342314143679214335915036993573414652012447318708794830059133\
469192558488354025959451637295600593002502069582142327717317424832386804706017\
268744265549458305243740459697071808182519825092586146696268166431396313005083\
428523027136273871559817539380159804917769889620219028422405541385847956687791\
151633076048979615088904523822956196300306796411767340272813966724288429514762\
85962748341633936524314139350491838213853802138026221863986`500.*^46,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.39091130681423\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"35\"\>"]}],
        ShowStringCharacters->False],
       -5.\
390911306814225823153504781146736934808236633675078214952499053171995380698242\
825888027973871898767488789473650348995882904389245960490617365632360190899971\
999912078700032514980361945040899099085164920540393886009714573213705219241256\
048925225665119422742363754211359235121381876816040457752552578425795191490886\
070484426769264174010060584118119003176787153227473000208953273221670707313566\
184036498613850995887228411842491110281352290149622013610761135088306512647713\
618963111319399613356202054801818247643880355302`500.*^35,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         RowBox[{"\<\"-5.39746521558041\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-9\"\>"]}],
         ShowStringCharacters->False],
        -5.\
39746521558041222464992197152024167028372403365210629999637603759765625`491.\
8827048523439*^-9,
        AutoDelete->True], "-", 
       RowBox[{
        RowBox[{"(", 
         InterpretationBox[
          StyleBox[
           RowBox[{"\<\"9.99999994602535\"\>", "\[Times]", 
            SuperscriptBox["10", "\<\"-1\"\>"]}],
           ShowStringCharacters->False],
          
          0.99999999460253496952333307490334846079349517822265625`500.\
150514997832,
          AutoDelete->True], ")"}], " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         RowBox[{"\<\"-5.39746521558041\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-9\"\>"]}],
         ShowStringCharacters->False],
        -5.\
39746521558041222464992197152024167028372403365210629999637603759765625`491.\
8827048523439*^-9,
        AutoDelete->True], "+", 
       RowBox[{
        RowBox[{"(", 
         InterpretationBox[
          StyleBox[
           RowBox[{"\<\"9.99999994602535\"\>", "\[Times]", 
            SuperscriptBox["10", "\<\"-1\"\>"]}],
           ShowStringCharacters->False],
          
          0.99999999460253496952333307490334846079349517822265625`500.\
150514997832,
          AutoDelete->True], ")"}], " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         RowBox[{"\<\"9.51056515528500\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"-1\"\>"]}],
         ShowStringCharacters->False],
        0.95105651552850023477958529838360846042633056640625`500.1287213231416,
        AutoDelete->True], "+", 
       RowBox[{
        RowBox[{"(", 
         InterpretationBox[
          StyleBox[
           RowBox[{"\<\"3.09016995879589\"\>", "\[Times]", 
            SuperscriptBox["10", "\<\"-1\"\>"]}],
           ShowStringCharacters->False],
          
          0.309016995879589362328232482468592934310436248779296875`499.\
64049736414734,
          AutoDelete->True], ")"}], " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917067841211336*^9, {3.917067967706794*^9, 3.917067980020503*^9}, 
   3.917072273935832*^9, 3.917099073238029*^9, {3.9170992818244658`*^9, 
   3.917099329229062*^9}},
 CellLabel->
  "Out[90]//ScientificForm=",ExpressionUUID->"b9b9eacf-e7cf-49fe-96ce-\
5c54b1b5ff82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
  3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
  3.9170679704480886`*^9}, {3.917068367229891*^9, 3.9170683674129763`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[29]:=",ExpressionUUID->"83793de1-bb81-4195-9c0c-7fc1e24ba443"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.53372831539511\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"58\"\>"]}],
        ShowStringCharacters->False],
       -1.\
533728315395108432282148204203948410676925971164766211438591104877962250315339\
058675129759850433079386267664606472338560305048050942346837589986845624460718\
718224821592308362749313690724575137636445202742568176871121073087339785058064\
609615393073473052403502630819321380749242814578903090031005304779440947498085\
493053820836560458890822014023792811725415198050894474304692071095110402902548\
334986939243930026800713716808905633215646517523392747704682788454191954540803\
007932180475913709433473253972775727287105595435270371337662386038430424250805\
367155160081318209260949544945047234929181344576006280237184908873946086764616\
582091110556250992678040307718408391770934497660844770459892289296565092867035\
561370495891243959230794546322605372635076941319050657069706276076505481381993\
972506288127265608739484664690319026785540912406586854840580606099371946386390\
116500920679504250713015397786868157786153352439362171661594182580597308444383\
430838552480110477598356360722345695211849152031902581313216557444823294380709\
5528154`1000.*^58,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.57106703997731\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"53\"\>"]}],
        ShowStringCharacters->False],
       -1.\
571067039977313817947648655972571293470952354328385872676926935616810123153405\
821636041499332696016827632012449642270927839759310008141921557020494164531112\
687069914210436956761740201373972094708892704789904314354527245011774103325285\
974364659691388456123256551080249174896215911314114446395146641865034325122487\
329862242530607922073895726079341574871892542381892669950674629503285954151123\
845961806226132780121151433646663309454125189131124506077153770840733782521730\
820332917058321851388301444626511688827933617533211448088973523855548375764398\
568419784657347532031490938186046522833193747376645762428741459105430165788131\
850775997683434197700866615413747857875471008099630173772987333487448765965081\
901811971258314839518022214438063957348848017224050010832737512528799695599277\
622615613136703397456872368603000154065249328645998169545878823387631896657779\
150478001749512608231609439355849105400614316742146985309150791239103773331733\
605811530389261945782418265852330432498752179634941995316179336594290885879588\
78`1000.*^53,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.12608727386413\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"48\"\>"]}],
        ShowStringCharacters->False],
       -3.\
126087273864126630285953842240182407938481477224443068036823975614502989021513\
974678682445709118812866589625361050719654165250069153572407610720643303368773\
686357069634215998901121629534911532767508091284295695594692506847672174869097\
777710076610349684638554946751323796534311235367125724093656808492095402379593\
926175365240875447058972956799363970459957474824854964116827880553182303002076\
383442182600753971815157432326084647171725803753179147392711090409469171468619\
823836856331575950533220327633898967509973139668281936872436158308472993048780\
341298352711678685098000107273239859323819607329730987767351757995706632493339\
181239861729437241831298906622450221525021156878829328907183287575049102177615\
877265574217378715772532684741174998345094005895701742740581509476296276705060\
280964286626881526661822266617615180422607057694567558362068602197715991124522\
797012802300262485005195143395889313927990422898207987610046904373447862300584\
370406843302647526447546342258290627506049846714245357389936617800951520849`\
1000.*^48,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.55913777022048\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"43\"\>"]}],
        ShowStringCharacters->False],
       -9.\
559137770220477785456426202445013013940808275588520391781942326274301889634035\
025087597485942073315804530922999760226830823069005245552940520559978351708724\
679887481376308422931133116451528254980024853915683461058795853933217367350161\
245623889738245410295049540821291304458080437535983189405313945300524502536328\
523419955946035818141380515646174761045967072174795386129333131783967918556621\
043202991821639070045338464595446216848088329997004586962962765856483222350021\
357173643553311828673101245521498787676367772309358144692231796366714728452778\
636776074605915767075602114730732443172480885198885684772418081297537739016702\
837219940944379686665378164441471358471069548273623199101902782563233599895417\
584703245877393907071262795928457494280278562925119477391908788925669383748210\
309787714258836789472957986256614189649878598432449701534034989217745354610883\
545166289511072068634098503790632370382603931809051087881409281161324367160654\
306809113677925339681317095656187729987900364631219315277119068523014471483150\
49960570695`1000.*^43,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.09472466935165\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"39\"\>"]}],
        ShowStringCharacters->False],
       -4.\
094724669351645896595060544527537831112044900736696586623507167592423166018610\
786520392513096191023797966417010809769019511260173598123450003204012946017621\
789621538071507013817189699715091250660334352977227829283318069646788268710520\
259593816943616174146581346579191812998092868341306066794040797417099430883028\
199909356791957061929280469825613174178450676866837897335951125872564636916877\
755526384505582293376958028920393088400008776429972385066007884971603052798910\
448647295148623562840517410370961038753050886633963345187827350172096331012426\
401271631308419239082981636564851871372409511452715843251477676783738475817634\
016484649210717745097616477682871814947866222640134034265007728556195198126922\
267983761414781001657504655634169705826176247587858760816062980434998593365818\
303947777452800859405483999761599661179990344169652291503105227334384214420600\
596161883933062714993613895774206766647304942030211293120440522203153364158368\
422364057653795881015149279216866044097878990512894043237832601336495493504539\
6303125`1000.*^39,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.33632383570984\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"35\"\>"]}],
        ShowStringCharacters->False],
       -2.\
336323835709843008485933569045404096282730276419018299945228997656294715867595\
091245326169477895296342868473016542171748303600873636689966610605238995116573\
603166085075447077524836860182924639595465024250270230078708506514109704593801\
263553757795819324935601401821738932382983136844116702834280324847187999743218\
995010966982057675995745624279755863076243497983130165953692384092360870847806\
253352496963143182520871363669896619571760085049251787446312924537112593073754\
591295136708828650090622347256821008196591305792942537587003675056155673382392\
020878764612155883821930618466617132110613616700885253748920500307484028275706\
351761789817082753772485619022720550396924136306435530224173202116932340534601\
571633735535166598562876940788468627146742545829770613685745053624621447728170\
999910173996381752900560840403850047242228610072144918174924865093330292080768\
521768947736806313735874558137477975647657302523813863668103249347699845825405\
353685401566281844956299213473515978779312275825063699540271201688493220987134\
258`1000.*^35,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.71809274293628\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"31\"\>"]}],
        ShowStringCharacters->False],
       -1.\
718092742936280265683650490916517271259753651806677416304854289544512952552859\
889109690278281346145116550314518569969954767803534553522943757969860474274051\
079259912615022907578149292951164227383064690250518047424928572224922952135166\
525317075519459488877035702889781526046447795394779212960554534218662833440071\
251500832423761939009291860914431726907816215907190970251993064620686981373456\
878617237343602511466564692112876721801757573786261605239008505182287358844316\
608313561470531617288692847251722353766327625909497353928065116797679475641661\
922028051986905570459847636737511604690224491336803570732495224896919600657305\
746680604814407876011412911537199381118835118279066240843034490735897852342205\
354043652228508814232651103194209362124755363734507840498433156274386288911104\
316588224166906023828886720233809821457177586131237080575446568998627857792934\
850221529766751859318044097250893702263498492865196142078228626335949493444655\
79941997767184490039551215829196827382218489921607025077445862515163588359821`\
1000.*^31,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.58668008346494\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"27\"\>"]}],
        ShowStringCharacters->False],
       -1.\
586680083464943690608464405506779154137129164876150191407415530950985925608130\
345200993671617577436460807932442123719966707949822972803059435172769844385346\
062666418649093284205175714935559558607741214775663787530520832163903211973556\
071212688548346030420139413628637027587843234508768601088483600597700337576878\
636457253333905385007395074172440116046539817090529192760075543693117048729528\
167256903279006399060729234387366968983374883992867652248713581069146889009059\
244539903008225117915728177240930662088182153452354126106098278046277131305972\
440916239783530689696256528930446182333242761894376312162265284946411958987101\
642664196526498197762171481867610919028381524168723625063152580178073406734143\
206460863830165118483483574824671865938700560372871594741264867714691416374453\
733432773194774133996696039035857251727152568558541824658679348314865522352805\
433289916776791994584626959948811151572989353891887226764533800189050717728664\
89045954171846358251837021882906699876675929693321854297596254564653892`1000.*\
^27,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.79158266973155\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"23\"\>"]}],
        ShowStringCharacters->False],
       -1.\
791582669731553319022729554359176096448746407065090494317209773090631244559609\
506421098682714789384754444073031042182478590504533800444816259700169643564691\
022823645286340064142733434158091895016436270388844396185213802477907434205428\
469920258047331359968970166675042392094284439344810746794747786289929902272769\
188813103049950451719742312169409043568273910891397650408816431241396176810148\
338823342310727484693864126702917264112752332228997873829652792629498099826520\
794011692736699568333705323740283475563532478841206965252761205980940452090969\
164061507517022372003819218042667322630314765341864043688752248942367404615659\
869270625861094711528410089725118000838159142056791828177814808137129283905218\
675992059058536551312602615585706075072352107332971184303630048805761041541378\
165722850285504256209895914004599860044233729855726723538978355342083778032048\
767122927146318009738960505202358197337243353457206932743850948480595085218243\
220080400452737053676222721486516208945681910837714485480198650637584987067105\
27168507652`1000.*^23,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.37946363547509\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"19\"\>"]}],
        ShowStringCharacters->False],
       -2.\
379463635475089969241249433428753894214396430172356220242180503727963451849139\
332323029419497307847861775089960168500160234084750302653914828855140508611921\
752173489197513732155765704832294038804666845131780707797501798622048565465281\
495374637208596718559189467119537779186935065482744668195580200745928066455760\
469342564511711877399220224468613403313547116483686728170468930710410455238700\
394650083877296193230039026093574218284356659739629385455004818767765588514936\
826279654645095320009070868278977983464583846420338536463145389439262362451612\
368312059417522676362572789940109635717794520465973137033769384362136082888310\
768711175657580602604338877427970304495024034963873999568129103092309467709892\
625366669028523218562271121563013518232224342350187414762467769600060101805216\
440539644173414303491940627889393873139203873876817944307137907165662371086605\
274078670225048058949251820144839646679587376081263524935719544880534900916298\
454252611583327138691967066310950965864981518699869479881949613239759838501248\
9606829`1000.*^19,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.43762772679664\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"15\"\>"]}],
        ShowStringCharacters->False],
       -3.\
437627726796643448641344339964336555562539524188976334705174165635788549607287\
246657054907061080055180273637100645247741207997699325387552997917425452833463\
181046428201919077699846587314392433376601082897580300860924323504643505097803\
051317158266483049039082022093418454660721532102892689242720452292185874183044\
790773954780636164275911682539298434249095690889530557658795384077938159792564\
813225816269602642254223893906838302210930170470948396036725115282605748389004\
832852417605346499703772833650614518574174545103736548399710303023556093659634\
967317229836228780781023062345712966226779124204363686008821190459773396945377\
693082794169664069289420712706769345770068855324721188726428383466182285282542\
607187825174194278790876642588872701236485162877983308915691125336266930481638\
197836697071070632447121075338079624875852209312340709229145711096255693063210\
784615295506640632003889796726686006988564332608711587516750893553376752690472\
270337858069634130255140266813282096352219165913307419481770825198023414636622\
174`1000.*^15,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.29361166469357\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"11\"\>"]}],
        ShowStringCharacters->False],
       -4.\
293611664693565221871313960167989477735783247522710247981139876934947626355561\
560156617606593437707376549230113166820139808680857112347667484119278701031458\
227647222393910282105147239334162045375454247110357844390004030394149437375682\
187073665427063012587542450633446660888208552192601588304180390605915055807759\
491490973382323185447368739643781189498931482859947023506107540882276077240514\
845353115012269685425614890755123653362645763110091109829196638893151726426353\
635762155089906376018384003143070632687339960146595634060169547372841820277896\
932294270193580524414262093430715313272840382945373702605821940213901486341598\
094620423159910623729421379979000073637497060755908181249365575851505571602689\
317673948446462158035104475584627462843914237921513869528288615631146800824972\
337052514984336178546542194892878210683073018131834876520002015290209246652501\
353712585787072419293510942481916495531757974988975932485010850070526932149238\
29857384396091813865492838761464480718362745095044249818322670549642469446098`\
1000.*^11,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917068368430512*^9, 3.917072277536027*^9, 
  3.9170990824470987`*^9},
 CellLabel->
  "Out[29]//ScientificForm=",ExpressionUUID->"5cb6aff3-6aec-4443-81a5-\
edfb9a66d173"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
  3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
  3.9170679704480886`*^9}, {3.9170719309732447`*^9, 3.917071931163765*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[30]:=",ExpressionUUID->"b7b3782a-76b2-45a1-aa80-2d63894f599f"],

Cell[BoxData[
 TemplateBox[{
  "Throw", "sysexc", 
   "\"Uncaught SystemException returned to top level. Can be caught with \
Catch[\[Ellipsis], _SystemException].\"", 2, 30, 2, 20923430776971653920, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917071932333818*^9, 3.917072280184161*^9, 
  3.917099085665135*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"c3aa7469-4ed0-4390-93af-0176397c42b9"],

Cell[BoxData[
 RowBox[{"SystemException", "[", "\<\"MemoryAllocationFailure\"\>", 
  "]"}]], "Output",
 CellChangeTimes->{3.917071932344212*^9, 3.91707228019144*^9, 
  3.9170990856718388`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"63ef2b2e-69a3-4b03-be8b-e6a25fd7398e"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Ns", "=", "10"}], ",", 
   RowBox[{"\[Beta]", "=", "3"}], ",", 
   RowBox[{"\[Lambda]1", "=", "2"}], ",", 
   RowBox[{"\[Lambda]2", "=", 
    RowBox[{"5", "   ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CDF", "'"}], "s", " ", "generated", " ", "using", " ", 
        "Jacobi"}], "-", "A"}], ")"}]}]}]}], "Subsubsection"]], "Input",
 CellChangeTimes->{{3.916893446497532*^9, 3.916893446705378*^9}, {
  3.9168942917415257`*^9, 3.916894324270287*^9}, {3.9170723320083714`*^9, 
  3.917072335102058*^9}, {3.91707290379869*^9, 3.917072904156929*^9}, {
  3.917099155521576*^9, 3.917099155721106*^9}, {3.917099493717949*^9, 
  3.917099493917609*^9}, {3.917099811481741*^9, 3.917099811643055*^9}, {
  3.9171002708752117`*^9, 3.917100273155291*^9}, {3.9171004985245123`*^9, 
  3.9171005470680037`*^9}, {3.917100666898224*^9, 3.917100671136222*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"ad675be0-062c-46ff-a006-7eda6192529b"],

Cell[TextData[StyleBox["Generating function zeros for x = 1/1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"a8d3a1f5-157c-4dd2-94a2-395a64749e79"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[50]:=",ExpressionUUID->"d06336e5-83f4-4924-8c99-0c920099a3f2"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.04359244888917\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000404359244888916637917581328918395675558951179620404437344077466734717442396\
117867414703333087059561161925743258060349268886922268572133969320108669385324\
473898084390392597092972456758049203782565319733273928634635117744829107764539\
777667839574159799788830316333245124829239093342941837675278340341415247313865\
917000008262596378853500273555144933470063122052897687579962598279244128001906\
344615195785242947277793547364256043944227812532916213578976539779259868822633\
057258488096350500508422849103012698849846273562715746581352934726180644647048\
252249511300840892125077624057567196203730732390229358106444535389072304534318\
358439521144129388494869907787279198485619157831856964130205637141343347246653\
039985902147369746105611058123151240993233799373699960737754566241130571397054\
419271452251569661611482614776772064058820057511988669783377952360952682091945\
794535019296239783802728456654147997536194028743027187338062430709938533617538\
825287039712776300053499142115991332598570222169157440457857115770565377227643\
6642599`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.57237413685264\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-11\"\>"]}],
        ShowStringCharacters->False],
       -2.\
572374136852638120082141295052418413744776727864077105696695529540860895379210\
703886286415743357837832218360795381947353250976924170069843090954634098160519\
257396085084958177457684275612705152261196569477934429795465193133244966768807\
230714579749640683965818355007799377160618249666394128199344341898144520020282\
376412976487993233359717613530267333510885533445331898144533604338022507563585\
773399003558315739107986726588415415216535381997565468775375236308456528462456\
501201028080052266434668614583246977809960001741074998240239712107247991787799\
397386916597895192459028193851009197251912548553968794245262129340266277924532\
527254309825827052168593361748446556068582027748109446443506373312496543941886\
863115723973304616464110388462462791429156482964535143561755486774833016702762\
984132382062338742362409669340439823963220770011949939872201125557665856417876\
123725003457088518932834348940480021202677305384440391324003289548274998535002\
30879176802771900362308909667388251079689649305336804988809917971667322424`\
1000.*^-11,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.84595804443335\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-20\"\>"]}],
        ShowStringCharacters->False],
       -6.\
845958044433346521394945544042117513486907604690249938841298108415632594833825\
046419116066561944405029668445692686598137389471808081905136652046508122841160\
054602253677673598574742609644201868169002559820419830210312417546022355789717\
924258168240674640937225242616349664465920614699429943487977383462619937237589\
615655375183721157175073334460088187132293910994455299657108916573792072764544\
749419942380363786392691964303315091990520337209984449932091748506891159523299\
723318290793549763558871992536582438215684992985704656010316624587572892605563\
766696276739859126421568444773420781771177298960135148162084922633448747411359\
560892985932612734505950771221399009309642748216951156011418879377482153563699\
995898319142444212269610553578215622728882876444602069431145498517720651126977\
609721816327421406014741526330572532575336453560002210446492216150631351441037\
913764347488765245739813085288486561755739206805559059613253742342314871007266\
925177279381718612538324810661450521759831857809066227575995397780907380244034\
144325`1000.*^-20,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.12604213004167\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       -2.\
126042130041669968132464003453894303685808061019749925165307827144833991180162\
121284901288114294901475369971109851685456185914917554076778531948953312049700\
094629511856680889944119349094568716302265242359012600351384602025269290348791\
747848768228639164464830579407759739472276011780574589439869186068713201475125\
748278734009268694163907207314332660899317236289980813697953480794362480718792\
370213610310103959891120698013379430797045806880197850888910848356454538859977\
874679369492345209195993949758874105804458624939120125325675699730360658121355\
137286922111384640688855686565338420190731138749240651164284360981073486550531\
552392919064724160878749057700554428832709481971775440427646685117248575194543\
580892082907627550503449404622296339040836492051395031339331684152751261690363\
224751712212555066772672095702919785227933838870224674889642117368297706402574\
280982166303377454742105723141361830475621828162386197206348553260158932731401\
146760861478620482884768567109704597466735411662809860979762326057589780736`\
1000.*^-29,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.20832271982395\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-39\"\>"]}],
        ShowStringCharacters->False],
       -1.\
208322719823953054502769206969791473684479882815206718529052031969525346528546\
372421960460225595297021203509267144000420862825898902638173471042808679903484\
428682879589429248275089808782640865461386484208627251662778342605715055755560\
600896931764656062977019106093458542324541517864784761908960374733733015795828\
873538899980595391913029948886727027730255758245954385695890492321380331843657\
435146024818390723738668762514311954064123550524338363880838942280642246163814\
507065802096008961649740003720508098985140049260239059906396032798858380939062\
702587453886357755970908625930841545631208663763676178991344246852530601148024\
969702845811656170208041661355463056529418095170582555615963165707636848401975\
909571813679175939554093569278146218940989358268976118276855648155221590346200\
764251248327155434408636100528650331324381039402340190693980788746719359294544\
077912204899230188110878649704929861120130936226784030623236869489006258770912\
792853602266215317530742133358241016649096310762897347441368891034456074710018\
082161`1000.*^-39,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.58655905870308\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-50\"\>"]}],
        ShowStringCharacters->False],
       -1.\
586559058703081817711584947870098509024658853182270733650265622059371226584394\
311874461704184392938019173924328111176490490357213858685292362996053778322730\
408602306625356230609466505982483607057469360029962264636760312764189812691490\
061932707953487844998059714249598468154881601931873820506584459941109716351970\
598878331992351207858639088298334160564463207171160599054562909037166614026522\
678807896406636923036227490502621068118766330684778098074926878706894684490725\
630642527793913472655054206856809876012534760051469898935344867183918173763663\
257310061501581683792867949451322970844351254430661488025265694640420001866665\
539335590322843186608027880657293930286156433031113128829657648954154499744616\
835954647479543846114857618837819632900729078059393316060900570875382569102467\
807464120703537325567300663493692706015738746243218625789153044206420297296620\
330653524341240605984938775710208001738959933056681731399430438165756199382698\
405013769593760795923955273305826273613991118475008638313136789525856034`1000.\
*^-50,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.37673619509134\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-62\"\>"]}],
        ShowStringCharacters->False],
       -5.\
376736195091339302089795639041465109512718495234236545258662177175903628514394\
078338946369024028158844321213971235501070734333129467853102326861570713313678\
253846765411296333070236489801049890728267206649008698605246165237701292890894\
149242376212602163008918667000185965926383836332810660738657737233939665905530\
363801929330165674488716805552567238962342546985393155548706441675998785360868\
123269319385078817908928669985120755191022981628118576901965260765236194486589\
201096569634807118345175752298063758921142284048391635430330435738095377034382\
042038136226588997080827202387637492121582759189890518706545288554835759051389\
164805678373768111938597120157851630080115662990821600665744451615096458412018\
866354749336847813794039417797277755703651497422309229837739973874713360612741\
093600669049543882514249696814543365034685106915378175336057337398142810628012\
203466720152274433014862584166876816269142876425516702547927078133611360091210\
260821030942842887370495525444863642755479897938677668281499346566687048355668\
798`1000.*^-62,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.77505953316066\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-74\"\>"]}],
        ShowStringCharacters->False],
       -4.\
775059533160655674511841702562601685182687998355611806423287567810662254982037\
466011634513831797658792460307908447526509018835396960583590832721834344775613\
046083392083930231254751287726918200231319477435779885262128426293662686452473\
783608917433372679488371340595412767782283868802364156553232611623296213723325\
630046677786001336973261995256168689998635837374023568775129512893538075062142\
045621190517158698480299603846152767285741665588487297094531487279215797040276\
058027635593856601766546331754454631595584540402509903508368342427858890921922\
966403884286037484164254225332112067566441657617342485260293897327947994830164\
698303521189106059015048159668432056055885583050046372395434703049396478962396\
486492135491467066639799529476692569615283839060375976574354939895558161490545\
159662324313837058874004854871482021653975269610999343202481831529536483715379\
079683698568920067595627786860494279283927908712034247978736050494884473057116\
944298650773848732605090095077019568258731073349127107620462890379557480674519\
2408545722`1000.*^-74,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.00488720727756\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-86\"\>"]}],
        ShowStringCharacters->False],
       -1.\
004887207277555881300253730252304379631634767400132528949213036716756971142142\
401799092919371461431267901987469913638039074753241794465914239618267897135350\
754800494406640632212868552140772549610190763271926949251052838634776145265159\
319722775398173028478423594728399400769987236711197957178716673215693858267085\
593149402731897488857035437381654365766708578392453596280925650326425962590188\
429200890770492071691319214984102043772343659393935797383618095697454532899206\
861067861692004031296921778539520855019608342254372299676867338917917110311257\
953037052778495197156160157886849712868113479168835786365588879642115571578638\
808181777275935502130889511891787285272380304703452814498706747227192065106199\
117421235411179858075886698829175288016960738616717326134247655839374883317287\
537880944661650127037649957359713286893808120771873014634200451310318779579911\
039018914302267555428317328402615511820346124040617497337450809394876456299495\
616601165302477522095054466329314784662531321197930756330961135586131148772`\
1000.*^-86,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.51461481878695\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-100\"\>"]}],
        ShowStringCharacters->False],
       -3.\
514614818786950888658973675659149712983232006196253309535849324542848227040421\
005518919898754889738197381911321314496763051129130360793911223342735682663739\
478954468303212550379359877080248693537668021165761752787387375789481623515843\
783967881654444739499659816931096108006627043963154858169845866724369171564383\
087194647775816843948226230657457546155343161497003125111128624008782398010150\
092764583859500986440066704829028700398804444291135255217823424674140616226058\
259942844676787310587605006108788193161119301747410206128433673121381640143318\
153158298832801309130048796008048071102598532113875435224671025202328480062632\
986081710985136154371291733613496988240866014868541679737710300191907842560863\
820246084171263655496130651433971587776666837229818333858632716430861340281184\
407608365832829800133108840260974705140324679467200128261498392081018695907896\
860243715770000556666135739861929596055953326235878805770617580588273240958059\
252858065373437667526653579551629135160867570663290156200445873256623378145921\
699`1000.*^-100,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917060765372231*^9, 3.917060802699255*^9, 3.917067959035988*^9, 
   3.917068475200996*^9, 3.917072359932974*^9, 3.917072909153719*^9, 
   3.9170991090674562`*^9, 3.9170991610623817`*^9, {3.917099351592906*^9, 
   3.917099394236104*^9}, 3.917099466041243*^9, 3.917099499621565*^9, 
   3.917099818060028*^9, 3.9170999350114727`*^9, 3.917100276846465*^9},
 CellLabel->
  "Out[50]//ScientificForm=",ExpressionUUID->"0fedda27-ca7d-4411-bc7c-\
db6218e2ad04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[51]:=",ExpressionUUID->"67774770-7d54-4ff1-a300-a79cdcdf20f9"],

Cell[BoxData[
 TemplateBox[{
  "General", "unfl", "\"Underflow occurred in computation.\"", 2, 51, 7, 
   20923437999048589195, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917068477402648*^9, 3.917072368720942*^9, 
  3.917072911418586*^9, 3.91709911121033*^9, 3.917099162888064*^9, 
  3.917099501575444*^9, 3.917099819791757*^9, 3.91709993661628*^9, 
  3.917100279459673*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"ecbb5cf5-606e-4017-b03a-22d8bc69ef26"],

Cell[BoxData[
 TemplateBox[{
  "General", "nomem", 
   "\"The current computation was aborted because there was insufficient \
memory available to complete the computation.\"", 2, 51, 8, 
   20923437999048589195, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917068477402648*^9, 3.917072368720942*^9, 
  3.917072911418586*^9, 3.91709911121033*^9, 3.917099162888064*^9, 
  3.917099501575444*^9, 3.917099819791757*^9, 3.91709993661628*^9, 
  3.917100279470512*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"ae8b54f0-2a77-402b-b996-d5a601a68846"],

Cell[BoxData[
 TemplateBox[{
  "Throw", "sysexc", 
   "\"Uncaught SystemException returned to top level. Can be caught with \
Catch[\[Ellipsis], _SystemException].\"", 2, 51, 9, 20923437999048589195, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917068477402648*^9, 3.917072368720942*^9, 
  3.917072911418586*^9, 3.91709911121033*^9, 3.917099162888064*^9, 
  3.917099501575444*^9, 3.917099819791757*^9, 3.91709993661628*^9, 
  3.917100279480701*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"d37fe788-20bb-4f6b-bcbb-0b7e72676601"],

Cell[BoxData[
 RowBox[{"SystemException", "[", "\<\"MemoryAllocationFailure\"\>", 
  "]"}]], "Output",
 CellChangeTimes->{3.9170681713905582`*^9, 3.917068206897525*^9, 
  3.917068477480131*^9, 3.9170723687455387`*^9, 3.917072911444412*^9, 
  3.917099111234727*^9, 3.917099162914123*^9, 3.917099501672361*^9, 
  3.917099819814905*^9, 3.917099936696432*^9, 3.9171002794898977`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"ff187658-1999-4dca-ab58-a0c7cefcc6ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917071987948806*^9, 3.917071988109354*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[52]:=",ExpressionUUID->"2e411a97-c058-4a2a-8ff6-24af40faa742"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.04359244888917\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000404359244888916637917581328918395675558951179620404437344077466734717442396\
117867414703333087059561161925743258060349268886922268572133969320108669385324\
473898084390392597092972456758049203782565319733273928634635117744829107764539\
777667839574159799788830316333245124829239093342941837675278340341415247313865\
917000008262596378853500273555144933470063122052897687579962598279244128001906\
344615195785242947277793547364256043944227812532916213578976539779259868822633\
057258488096350500508422849103012698849846273562715746581352934726180644647048\
252249511300840892125077624057567196203730732390229358106444535389072304534318\
358439521144129388494869907787279198485619157831856964130205637141343347246653\
039985902147369746105611058123151240993233799373699960737754566241130571397054\
419271452251569661611482614776772064058820057511988669783377952360952682091945\
794535019296239783802728456654147997536194028743027187338062430709938533617538\
825287039712776300053499142115991332598570222169157440457857115770565377227643\
66426`998.8494849468991,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.57237413685264\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-11\"\>"]}],
        ShowStringCharacters->False],
       -2.\
572374136852638120082141295052418413744776727864077105696695529540860895379210\
703886286415743357837832218360795381947353250976924170069843090954634098160519\
257396085084958177457684275612705152261196569477934429795465193133244966768807\
230714579749640683965818355007799377160618249666394128199344341898144520020282\
376412976487993233359717613530267333510885533445331898144533604338022507563585\
773399003558315739107986726588415415216535381997565468775375236308456528462456\
501201028080052266434668614583246977809960001741074998240239712107247991787799\
397386916597895192459028193851009197251912548553968794245262129340266277924532\
527254309825827052168593361748446556068582027748109446443506373312496543941886\
863115723973304616464110388462462791429156482964535143561755486774833016702762\
984132382062338742362409669340439823963220770011949939872201125557665856417876\
123725003457088518932834348940480021202677305384440391324003289548274998535002\
30879176802771900362308909667388251079689649305336804988809917971667322424`\
998.8494849445876*^-11,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.84595804443335\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-20\"\>"]}],
        ShowStringCharacters->False],
       -6.\
845958044433346521394945544042117513486907604690249938841298108415632594833825\
046419116066561944405029668445692686598137389471808081905136652046508122841160\
054602253677673598574742609644201868169002559820419830210312417546022355789717\
924258168240674640937225242616349664465920614699429943487977383462619937237589\
615655375183721157175073334460088187132293910994455299657108916573792072764544\
749419942380363786392691964303315091990520337209984449932091748506891159523299\
723318290793549763558871992536582438215684992985704656010316624587572892605563\
766696276739859126421568444773420781771177298960135148162084922633448747411359\
560892985932612734505950771221399009309642748216951156011418879377482153563699\
995898319142444212269610553578215622728882876444602069431145498517720651126977\
609721816327421406014741526330572532575336453560002210446492216150631351441037\
913764347488765245739813085288486561755739206805559059613253742342314871007266\
925177279381718612538324810661450521759831857809066227575995397780907380244034\
144325`998.8494849995741*^-20,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.12604213004167\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       -2.\
126042130041669968132464003453894303685808061019749925165307827144833991180162\
121284901288114294901475369971109851685456185914917554076778531948953312049700\
094629511856680889944119349094568716302265242359012600351384602025269290348791\
747848768228639164464830579407759739472276011780574589439869186068713201475125\
748278734009268694163907207314332660899317236289980813697953480794362480718792\
370213610310103959891120698013379430797045806880197850888910848356454538859977\
874679369492345209195993949758874105804458624939120125325675699730360658121355\
137286922111384640688855686565338420190731138749240651164284360981073486550531\
552392919064724160878749057700554428832709481971775440427646685117248575194543\
580892082907627550503449404622296339040836492051395031339331684152751261690363\
224751712212555066772672095702919785227933838870224674889642117368297706402574\
280982166303377454742105723141361830475621828162386197206348553260158932731401\
146760861478620482884768567109704597466735411662809860979762326057589780736`\
998.8494850018361*^-29,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.20832271982395\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-39\"\>"]}],
        ShowStringCharacters->False],
       -1.\
208322719823953054502769206969791473684479882815206718529052031969525346528546\
372421960460225595297021203509267144000420862825898902638173471042808679903484\
428682879589429248275089808782640865461386484208627251662778342605715055755560\
600896931764656062977019106093458542324541517864784761908960374733733015795828\
873538899980595391913029948886727027730255758245954385695890492321380331843657\
435146024818390723738668762514311954064123550524338363880838942280642246163814\
507065802096008961649740003720508098985140049260239059906396032798858380939062\
702587453886357755970908625930841545631208663763676178991344246852530601148024\
969702845811656170208041661355463056529418095170582555615963165707636848401975\
909571813679175939554093569278146218940989358268976118276855648155221590346200\
764251248327155434408636100528650331324381039402340190693980788746719359294544\
077912204899230188110878649704929861120130936226784030623236869489006258770912\
792853602266215317530742133358241016649096310762897347441368891034456074710018\
081879`998.8494850020944*^-39,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.58655905870308\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-50\"\>"]}],
        ShowStringCharacters->False],
       -1.\
586559058703081817711584947870098509024658853182270733650265622059371226584394\
311874461704184392938019173924328111176490490357213858685292362996053778322730\
408602306625356230609466505982483607057469360029962264636760312764189812691490\
061932707953487844998059714249598468154881601931873820506584459941109716351970\
598878331992351207858639088298334160564463207171160599054562909037166614026522\
678807896406636923036227490502621068118766330684778098074926878706894684490725\
630642527793913472655054206856809876012534760051469898935344867183918173763663\
257310061501581683792867949451322970844351254430661488025265694640420001866665\
539335590322843186608027880657293930286156433031113128829657648954154499744616\
835954647479543846114857618837819632900729078059393316060900570875382569102467\
807464120703537325567300663493692706015738746243218625789153044206420297296620\
330653524341240605984938775710208001738959933056681731399430438165756199382698\
405013769593760795923955273305826273613991118475008638313136789525856034`998.\
397940008645*^-50,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.37673619509134\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-62\"\>"]}],
        ShowStringCharacters->False],
       -5.\
376736195091339302089795639041465109512718495234236545258662177175903628514394\
078338946369024028158844321213971235501070734333129467853102326861570713313678\
253846765411296333070236489801049890728267206649008698605246165237701292890894\
149242376212602163008918667000185965926383836332810660738657737233939665905530\
363801929330165674488716805552567238962342546985393155548706441675998785360868\
123269319385078817908928669985120755191022981628118576901965260765236194486589\
201096569634807118345175752298063758921142284048391635430330435738095377034382\
042038136226588997080827202387637492121582759189890518706545288554835759051389\
164805678373768111938597120157851630080115662990821600665744451615096458412018\
866354749336847813794039417797277755703651497422309229837739973874713360612741\
093600669049543882514249696814543365034685106915378175336057337398142810628012\
203466720152274433014862584166876816269142876425516702547927078133611360091210\
260821030942842887370495525444863642755479897938677668281499346566687048355668\
798`998.6989700043197*^-62,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.77505953316066\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-74\"\>"]}],
        ShowStringCharacters->False],
       -4.\
775059533160655674511841702562601685182687998355611806423287567810662254982037\
466011634513831797658792460307908447526509018835396960583590832721834344775613\
046083392083930231254751287726918200231319477435779885262128426293662686452473\
783608917433372679488371340595412767782283868802364156553232611623296213723325\
630046677786001336973261995256168689998635837374023568775129512893538075062142\
045621190517158698480299603846152767285741665588487297094531487279215797040276\
058027635593856601766546331754454631595584540402509903508368342427858890921922\
966403884286037484164254225332112067566441657617342485260293897327947994830164\
698303521189106059015048159668432056055885583050046372395434703049396478962396\
486492135491467066639799529476692569615283839060375976574354939895558161490545\
159662324313837058874004854871482021653975269610999343202481831529536483715379\
079683698568920067595627786860494279283927908712034247978736050494884473057116\
944298650773848732605090095077019568258731073349127107620462890379557480674519\
2408543579`998.3979400086585*^-74,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.00488720727756\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-86\"\>"]}],
        ShowStringCharacters->False],
       -1.\
004887207277555881300253730252304379631634767400132528949213036716756971142142\
401799092919371461431267901987469913638039074753241794465914239618267897135350\
754800494406640632212868552140772549610190763271926949251052838634776145265159\
319722775398173028478423594728399400769987236711197957178716673215693858267085\
593149402731897488857035437381654365766708578392453596280925650326425962590188\
429200890770492071691319214984102043772343659393935797383618095697454532899206\
861067861692004031296921778539520855019608342254372299676867338917917110311257\
953037052778495197156160157886849712868113479168835786365588879642115571578638\
808181777275935502130889511891787285272380304703452814498706747227192065106199\
117421235411179858075886698829175288016960738616717326134247655839374883317287\
537880944661650127037649957359713286893808120771873014634200451310318779579911\
039018914302267555428317328402615511820346124040617497337450809394876456299495\
616601165302477522095054466329314784662531321197930756330961135586131148772`\
998.6989700043231*^-86,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.51461481878695\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-100\"\>"]}],
        ShowStringCharacters->False],
       -3.\
514614818786950888658973675659149712983232006196253309535849324542848227040421\
005518919898754889738197381911321314496763051129130360793911223342735682663739\
478954468303212550379359877080248693537668021165761752787387375789481623515843\
783967881654444739499659816931096108006627043963154858169845866724369171564383\
087194647775816843948226230657457546155343161497003125111128624008782398010150\
092764583859500986440066704829028700398804444291135255217823424674140616226058\
259942844676787310587605006108788193161119301747410206128433673121381640143318\
153158298832801309130048796008048071102598532113875435224671025202328480062632\
986081710985136154371291733613496988240866014868541679737710300191907842560863\
820246084171263655496130651433971587776666837229818333858632716430861340281184\
407608365832829800133108840260974705140324679467200128261498392081018695907896\
860243715770000556666135739861929596055953326235878805770617580588273240958059\
252858065373437667526653579551629135160867570663290156200445873256623378145946\
193`998.8494850021551*^-100,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917072370758212*^9, 3.917072913466374*^9, 
  3.917099113131521*^9, 3.917099164464411*^9, 3.917099503691018*^9, 
  3.917099822107851*^9, 3.917099938328426*^9, 3.917100280901843*^9},
 CellLabel->
  "Out[52]//ScientificForm=",ExpressionUUID->"af276251-36b9-4146-a601-\
ee421168d62c"]
}, Open  ]],

Cell[TextData[StyleBox["Generating function zeros for x = 1/2",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067804934916*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"20317e98-a10c-48a2-9f7d-052685aef702"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.91706780791088*^9}, 3.9170679636419373`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[53]:=",ExpressionUUID->"5b0fc859-3edc-47c8-b2c6-b988b4dc93c3"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76047162135453\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"19\"\>"]}],
        ShowStringCharacters->False],
       -1.\
760471621354525227538765282295777569723139714457880652161989667358030349592998\
676139208139798866676747305181781956999342234775589791783115619307711406516707\
729615921358744272763893959625195602927136826884200363959468106591741635698271\
821239111659347463544510844095622153319254260387685473453589212043144788909112\
599153043769930014197302070173711644271474274917082116904586006848216731923045\
863502262755437158601501214125491801048062688640278769877060345140997267676494\
577057080895820288915351525198548810216803097661195282336044526146623985467635\
426537971676696279430239406714623927489421208980477530907032531368355553171307\
057521949045556110541563411266291458012835698208216211844588338666339188329246\
722415906716988045018415877227652654126074215549696643651332605749403870302063\
775917606040881106362286820947737941637368484219218668696502850116737923566173\
209934495893112492604466969162538855739024504699342260709854381937147179436228\
726846663304946365931485230287533933857907602128439138779605453281890479510926\
1558064`1000.*^19,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.43743141577256\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"13\"\>"]}],
        ShowStringCharacters->False],
       -5.\
437431415772563345299097292578600943511188618405680326215210351701254089379234\
041390894029934118733563366251368364221174158415372527468338047336467222074200\
910474231195707771422156212051434403550276011653120613875013036878086824127188\
463152502115168727578688201516189251501255506983495375291180234530032398120170\
394501334331938776168721512567698254384372120691566614882713097073938282985342\
806423347456821097012641899779711678595606319464280034985487093933838148751978\
772761082652617989999919371205816939675435330395805012876870526552476200485005\
271504038657565464774068844410446690167525695139756548339143965262060963459282\
341600292828076686769240617497721116746521920671955437346764155428224580338051\
155793217205419350043939129499207829404932959156380100673654541487934961210347\
885720185874250608122023024696955687412855860430364808059616878700247422923923\
848517397311123304609919017858122473062604834989099701103880121651165022372054\
004305955918912223452960025399882367299855283587325254375175781421304006249059\
8`1000.*^13,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.31891445260381\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"9\"\>"]}],
        ShowStringCharacters->False],
       -1.\
318914452603814295391756055045556517889794957269770868401714818744213883370675\
881326247385732771556079772101225923976487075677333109999949358987563439566612\
917256549820479574656872853183184278945912787731846344995170670655176765828693\
492954860693614815468746044245200530424062047613403866675995110941682118701902\
228536077489701545240358618392757401389281975823213463819445704083186984449858\
603562911676811593672207628355578334866086233008733233554827869187093320138150\
276879914374370159652636817776385813836459986261890122062447982806376338347141\
189092169536690626756624152902146451674063935183202957294218180494442287610870\
075409788331954755977038696627455717357879805890989143071946937995484429902346\
185722532324956326178247879981633701531037789878368445993709919526508742952025\
748689177443413179417639867994037043102489063608836086414662207673618310668338\
273171940788672866840555115624841896650294766394350537201061281484346974721084\
76224466702674605347871313410818122199059674545600219293110020267127143681`\
1000.*^9,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.67409401176390\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"5\"\>"]}],
        ShowStringCharacters->False],
       -167409.\
401176390094765174075807438627096863651971126506982164264372270755403873616571\
867607845296323712490254203331507183589239248845708918343690120273904496171009\
698016547053860567631155849779675329220428842653623234786079631551872382945917\
189833712297698005693936381148309422039564417265949476352015972471306944842943\
920617401814743463400948523152864073156666758999255386477100951449807692232222\
183315824202130713697048766354663707514103859978706415783693796620541878660553\
681182513788498379373239493287853278041079018634524920895922653059659706018095\
725338603579712340995075176109646396201365982542799445558466868795112365458690\
656863507177276146670966843917663267660769976831498530372562027944412268257832\
330099632717973639388329464271088794827159258335278354101709103652955547224483\
845032034070450955425191692970319990064805326188847395932017352230198415185617\
739978154122437127129864558660347172672137141908109645798385083328257197088479\
236463454675405748962101112518596845054701244280122157055411930645291229463494\
1907705`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.16965188120942\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"2\"\>"]}],
        ShowStringCharacters->False],
       -116.\
965188120941824819040023548128017986362661100103178832369664913164190505067761\
276105934432345189674909634451107271277487641941006308890152574206032662593307\
720784440008710024869684766636531344463787676821385425193825304063336338352963\
590103570745094506811348934172069009625233694028102845335123712659190220375605\
084277942357104306448724337946140288946129271707365203092570059329520145635578\
234044519858389437593814565403854814759986890727702135209894565063553574028841\
418474476973939512938598021524794594072405122179427696523869214701962521080020\
865079546383804787967167101809562839876586651336855792203098810928358325588025\
830698540850279561018336944100591161606022003965883908082982021430358898794298\
967343682977527881588139882372889544100460177493183503384264744546006566043317\
436628855145922958019165388566531131633053706404858395383985388382048842018206\
576892612146586914751566135449301518764060663962745060479918336908808293914400\
740621681680291442158984696706407667329682588310793974551188691629490496343263\
1230399`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.00021914875410\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
800021914875410437239677858979989441023787271021081795048849724201506136279502\
000936080075785688146274056772241888660997589621482588431324084298228401783668\
471515787606628512338190254479021567055462567551654639873361456296696703735035\
983777032337584199709412274797712012092377768452165150963406526417476828679414\
118692636212612649869058012622776959262417591479235469939982673230521429079451\
307647450162557559614556543305521738614271041987725559386313550669325657484581\
736864397637639014388926385638285732554825140573886463176394121401130893368042\
063527540602032706191422367353366864826106630547945983443121275692802520643743\
699673214082992236053613216486179757204393011211880094714946617714831165423859\
567542365345118165592460918383457428082880402375693486842696560292039690883042\
219131286391125363388627346373029959978686169788013194660770887692829078922897\
382248228794238589798562013903248443834834062760158731623253893745836261267802\
052804117395765240581805746342835224412159222851359322686951142869738988796481\
4729117`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.36861116233169\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-3\"\>"]}],
        ShowStringCharacters->False],
       -0.\
004368611162331693866208002942496721780463178260170661279411809825291029793802\
058828074748472483799835962536605331924617077341409033580409477266782657009896\
114161255079626905679077219331959036781698978214482643775190246241429000119288\
134769406922341592906092849217941732951484929857119307068338115211881561697267\
338812907297657758156374820084871092352897920251257572218717028406805788943809\
517200133389185393234404417947250637847080707122788247995431850904380592784791\
663186216023253357788149838042121504154855739840251565470952226890185188232128\
840984772027464951024570969737223408113446759102213780143708549818093711901870\
965465325815120638533298405520938282524067801508852395782463778322059604431004\
570004193957123999531138649387408107227763939186588980932123083010468941861653\
099365522890376347479540112964535699646313636670099516224376496256855706803457\
868575500047266787974413651403701726836187063869393410090371514216087234746397\
330615536495886869915292433321587642051468448066297306690969744530592061499490\
9253962`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.41189765802368\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -2.\
411897658023681832957171239829887517431262538454593741805531269778717378346021\
656962848708588638132504880450317623950319834839737775589287475005238872981938\
676432801061230848690176470127098679501141553237597358760688418776621030055296\
365542343764847766195821193557809123276574772661951905378016959574944381637303\
187982112208519593189490084927384538691897514950417589945694547208129526430541\
253607859952301031770634149445119109558425554233288031245589003325304384495000\
097355475931077948730054661070562117854190983543654007886848035514341635784180\
280010361878952248426832634928758435768387494584388090818380402909298785210660\
759641959703575135388573928358365825078553053319976524999760169459354302065146\
515145114185021147060279152381519161870149022553889301827558618759778390302051\
606391026812616152660527928145760654163610950142138293424592364244858331669927\
821372454127986198794967250869450772658763400322637466505947543069372156459657\
244683162308491133743302362821776868615305855774346659096630700708730334844435\
6`1000.*^-6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.31009793584217\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-10\"\>"]}],
        ShowStringCharacters->False],
       -2.\
310097935842174156153893761369492393049055359906193970536679426543376564244498\
853769405118072140500070897907851541383749396901214128003807809279898020028859\
945574696906495623131909727570185073573475410909184425517605442729788901616654\
330609206216429418813611967191017344684920619579576331435466712100386623035910\
771630142601221137660667243301327573736514809742813666935075281635285836827114\
394366073308450036051603936776973875539600359354138347263278382780266235182442\
352752614007104040464981061366416355206425918144270518396509671608278657762576\
934656966498153809287483844126863572769089514760384221959675427285899216922644\
108431313981562368738811709889795109538946290053415405056487584078240367641920\
124858828879290322260089133405124507956557988471187529735730300226203653228832\
944514948879742051691451800564067061298630249470073456988642719365049295601389\
002933005518066767826213778638571597554254788101841900611259923960605666819985\
461476850774349072782447179080972355905621903360068901238307925993977815215`\
1000.*^-10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.24199779622162\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-15\"\>"]}],
        ShowStringCharacters->False],
       -3.\
241997796221615373460867270448363408940393513442996842450513937925432343815325\
799720551118147940409343825189695756569741051303159815585529932656347921551696\
974346800485558449368846548559783888820917990384475752129024728237281409571599\
724787252121438732050781966641933853455999550514250794249695450960798923532270\
248910615130295661972336478158800708932230061469584949523982767542105794448247\
356103322618330128459234010633774814997089550746082420925912003359603687615989\
643940087609095793281854634091732753223221794339549173337809452237940954447512\
573226867596897986442943888148704167951911851215311140625396592233161376918552\
982718148308252359688226531594688935084467192174382915115888590687506936542328\
341990575337365069545530207525613994416881990969582713916069962018308520874756\
508204189639331929874347610637763332795589427494974381267155024164015062904536\
130761668402363685046445054083352037708738431798184751229941224964807805021349\
229859181575259791748708059691036027435841031510910369071645219117471178100630\
31320402184`1000.*^-15,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917067809128065*^9, 3.917067964252887*^9, 
  3.917068499497476*^9, 3.9170723742646637`*^9, 3.917072915992195*^9, 
  3.917099119297625*^9, 3.917099172048209*^9, 3.917099507635647*^9, 
  3.9170998258781233`*^9, 3.91709994014357*^9, 3.917100284014738*^9},
 CellLabel->
  "Out[53]//ScientificForm=",ExpressionUUID->"ffd76da7-efa3-4197-860c-\
fa6aa566818c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[54]:=",ExpressionUUID->"257670b9-7790-46ce-972e-bdf1cdaa5874"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76047162135453\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"19\"\>"]}],
        ShowStringCharacters->False],
       -1.\
760471621354525227538765282295777569723139714457880652161989667358030349592998\
676139208139798866676747305181781956999342234775589791783115619307711406516707\
729615921358744272763893959625195602927136826884200363959468106591741635698271\
821239111659347463544510844095622153319254260387685473453589212043144788909112\
599153043769930014197302070173711644271474274917082116904586006848216731923045\
863502262755437158601501214125491801048062688640278769877060345140997267676494\
577057080895820288915351525198548810216803097661195282336044526146623985467635\
426537971676696279430239406714623927489421208980477530907032531368355553171307\
057521949045556110541563411266291458012835698208216211844588338666339188329246\
722415906716988045018415877227652654126074215549696643651332605749403870302063\
775917606040881106362286820947737941637368484219218668696502850116737923566173\
209934495893112492604466969162538855739024504699342260709854381937147179436228\
726846663304946365931485230287533933857907602128439138779605453281890479510926\
1558064`1000.*^19,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.43743141577256\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"13\"\>"]}],
        ShowStringCharacters->False],
       -5.\
437431415772563345299097292578600943511188618405680326215210351701254089379234\
041390894029934118733563366251368364221174158415372527468338047336467222074200\
910474231195707771422156212051434403550276011653120613875013036878086824127188\
463152502115168727578688201516189251501255506983495375291180234530032398120170\
394501334331938776168721512567698254384372120691566614882713097073938282985342\
806423347456821097012641899779711678595606319464280034985487093933838148751978\
772761082652617989999919371205816939675435330395805012876870526552476200485005\
271504038657565464774068844410446690167525695139756548339143965262060963459282\
341600292828076686769240617497721116746521920671955437346764155428224580338051\
155793217205419350043939129499207829404932959156380100673654541487934961210347\
885720185874250608122023024696955687412855860430364808059616878700247422923923\
848517397311123304609919017858122473062604834989099701103880121651165022372054\
004305955918912223452960025399882367299855283587325254375175781421304006249059\
8`1000.*^13,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.31891445260381\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"9\"\>"]}],
        ShowStringCharacters->False],
       -1.\
318914452603814295391756055045556517889794957269770868401714818744213883370675\
881326247385732771556079772101225923976487075677333109999949358987563439566612\
917256549820479574656872853183184278945912787731846344995170670655176765828693\
492954860693614815468746044245200530424062047613403866675995110941682118701902\
228536077489701545240358618392757401389281975823213463819445704083186984449858\
603562911676811593672207628355578334866086233008733233554827869187093320138150\
276879914374370159652636817776385813836459986261890122062447982806376338347141\
189092169536690626756624152902146451674063935183202957294218180494442287610870\
075409788331954755977038696627455717357879805890989143071946937995484429902346\
185722532324956326178247879981633701531037789878368445993709919526508742952025\
748689177443413179417639867994037043102489063608836086414662207673618310668338\
273171940788672866840555115624841896650294766394350537201061281484346974721084\
76224466702674605347871313410818122199059674545600219293110020267127143681`\
1000.*^9,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.67409401176390\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"5\"\>"]}],
        ShowStringCharacters->False],
       -167409.\
401176390094765174075807438627096863651971126506982164264372270755403873616571\
867607845296323712490254203331507183589239248845708918343690120273904496171009\
698016547053860567631155849779675329220428842653623234786079631551872382945917\
189833712297698005693936381148309422039564417265949476352015972471306944842943\
920617401814743463400948523152864073156666758999255386477100951449807692232222\
183315824202130713697048766354663707514103859978706415783693796620541878660553\
681182513788498379373239493287853278041079018634524920895922653059659706018095\
725338603579712340995075176109646396201365982542799445558466868795112365458690\
656863507177276146670966843917663267660769976831498530372562027944412268257832\
330099632717973639388329464271088794827159258335278354101709103652955547224483\
845032034070450955425191692970319990064805326188847395932017352230198415185617\
739978154122437127129864558660347172672137141908109645798385083328257197088479\
236463454675405748962101112518596845054701244280122157055411930645291229463494\
1907705`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.16965188120942\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"2\"\>"]}],
        ShowStringCharacters->False],
       -116.\
965188120941824819040023548128017986362661100103178832369664913164190505067761\
276105934432345189674909634451107271277487641941006308890152574206032662593307\
720784440008710024869684766636531344463787676821385425193825304063336338352963\
590103570745094506811348934172069009625233694028102845335123712659190220375605\
084277942357104306448724337946140288946129271707365203092570059329520145635578\
234044519858389437593814565403854814759986890727702135209894565063553574028841\
418474476973939512938598021524794594072405122179427696523869214701962521080020\
865079546383804787967167101809562839876586651336855792203098810928358325588025\
830698540850279561018336944100591161606022003965883908082982021430358898794298\
967343682977527881588139882372889544100460177493183503384264744546006566043317\
436628855145922958019165388566531131633053706404858395383985388382048842018206\
576892612146586914751566135449301518764060663962745060479918336908808293914400\
740621681680291442158984696706407667329682588310793974551188691629490496343263\
1230399`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.00021914875410\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
800021914875410437239677858979989441023787271021081795048849724201506136279502\
000936080075785688146274056772241888660997589621482588431324084298228401783668\
471515787606628512338190254479021567055462567551654639873361456296696703735035\
983777032337584199709412274797712012092377768452165150963406526417476828679414\
118692636212612649869058012622776959262417591479235469939982673230521429079451\
307647450162557559614556543305521738614271041987725559386313550669325657484581\
736864397637639014388926385638285732554825140573886463176394121401130893368042\
063527540602032706191422367353366864826106630547945983443121275692802520643743\
699673214082992236053613216486179757204393011211880094714946617714831165423859\
567542365345118165592460918383457428082880402375693486842696560292039690883042\
219131286391125363388627346373029959978686169788013194660770887692829078922897\
382248228794238589798562013903248443834834062760158731623253893745836261267802\
052804117395765240581805746342835224412159222851359322686951142869738988796481\
4729117`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.36861116233169\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-3\"\>"]}],
        ShowStringCharacters->False],
       -0.\
004368611162331693866208002942496721780463178260170661279411809825291029793802\
058828074748472483799835962536605331924617077341409033580409477266782657009896\
114161255079626905679077219331959036781698978214482643775190246241429000119288\
134769406922341592906092849217941732951484929857119307068338115211881561697267\
338812907297657758156374820084871092352897920251257572218717028406805788943809\
517200133389185393234404417947250637847080707122788247995431850904380592784791\
663186216023253357788149838042121504154855739840251565470952226890185188232128\
840984772027464951024570969737223408113446759102213780143708549818093711901870\
965465325815120638533298405520938282524067801508852395782463778322059604431004\
570004193957123999531138649387408107227763939186588980932123083010468941861653\
099365522890376347479540112964535699646313636670099516224376496256855706803457\
868575500047266787974413651403701726836187063869393410090371514216087234746397\
330615536495886869915292433321587642051468448066297306690969744530592061499490\
9253962`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.41189765802368\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -2.\
411897658023681832957171239829887517431262538454593741805531269778717378346021\
656962848708588638132504880450317623950319834839737775589287475005238872981938\
676432801061230848690176470127098679501141553237597358760688418776621030055296\
365542343764847766195821193557809123276574772661951905378016959574944381637303\
187982112208519593189490084927384538691897514950417589945694547208129526430541\
253607859952301031770634149445119109558425554233288031245589003325304384495000\
097355475931077948730054661070562117854190983543654007886848035514341635784180\
280010361878952248426832634928758435768387494584388090818380402909298785210660\
759641959703575135388573928358365825078553053319976524999760169459354302065146\
515145114185021147060279152381519161870149022553889301827558618759778390302051\
606391026812616152660527928145760654163610950142138293424592364244858331669927\
821372454127986198794967250869450772658763400322637466505947543069372156459657\
244683162308491133743302362821776868615305855774346659096630700708730334844435\
6`1000.*^-6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.31009793584217\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-10\"\>"]}],
        ShowStringCharacters->False],
       -2.\
310097935842174156153893761369492393049055359906193970536679426543376564244498\
853769405118072140500070897907851541383749396901214128003807809279898020028859\
945574696906495623131909727570185073573475410909184425517605442729788901616654\
330609206216429418813611967191017344684920619579576331435466712100386623035910\
771630142601221137660667243301327573736514809742813666935075281635285836827114\
394366073308450036051603936776973875539600359354138347263278382780266235182442\
352752614007104040464981061366416355206425918144270518396509671608278657762576\
934656966498153809287483844126863572769089514760384221959675427285899216922644\
108431313981562368738811709889795109538946290053415405056487584078240367641920\
124858828879290322260089133405124507956557988471187529735730300226203653228832\
944514948879742051691451800564067061298630249470073456988642719365049295601389\
002933005518066767826213778638571597554254788101841900611259923960605666819985\
461476850774349072782447179080972355905621903360068901238307925993977815215`\
1000.*^-10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.24199779622162\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-15\"\>"]}],
        ShowStringCharacters->False],
       -3.\
241997796221615373460867270448363408940393513442996842450513937925432343815325\
799720551118147940409343825189695756569741051303159815585529932656347921551696\
974346800485558449368846548559783888820917990384475752129024728237281409571599\
724787252121438732050781966641933853455999550514250794249695450960798923532270\
248910615130295661972336478158800708932230061469584949523982767542105794448247\
356103322618330128459234010633774814997089550746082420925912003359603687615989\
643940087609095793281854634091732753223221794339549173337809452237940954447512\
573226867596897986442943888148704167951911851215311140625396592233161376918552\
982718148308252359688226531594688935084467192174382915115888590687506936542328\
341990575337365069545530207525613994416881990969582713916069962018308520874756\
508204189639331929874347610637763332795589427494974381267155024164015062904536\
130761668402363685046445054083352037708738431798184751229941224964807805021349\
229859181575259791748708059691036027435841031510910369071645219117471178100630\
31320402184`1000.*^-15,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917068501390132*^9, 3.917072375883173*^9, 
  3.917072918098412*^9, 3.917099123296853*^9, 3.91709917469273*^9, 
  3.917099514007946*^9, 3.917099828942273*^9, 3.917099941838048*^9, 
  3.917100285471549*^9},
 CellLabel->
  "Out[54]//ScientificForm=",ExpressionUUID->"0a30c431-0370-4ea6-aaf5-\
74d1240db22c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917072003629628*^9, 3.9170720037945747`*^9}, {3.9170729262460337`*^9, 
   3.9170729277335243`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[55]:=",ExpressionUUID->"31bf576e-ce4a-4f4d-8d28-8cfdc19b8a21"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76047162135453\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"19\"\>"]}],
        ShowStringCharacters->False],
       -1.\
760471621354525227538765282295777569723139714457880652161989667358030349592998\
676139208139798866676747305181781956999342234775589791783115619307711406516707\
729615921358744272763893959625195602927136826884200363959468106591741635698271\
821239111659347463544510844095622153319254260387685473453589212043144788909112\
599153043769930014197302070173711644271474274917082116904586006848216731923045\
863502262755437158601501214125491801048062688640278769877060345140997267676494\
577057080895820288915351525198548810216803097661195282336044526146623985467635\
426537971676696279430239406714623927489421208980477530907032531368355553171307\
057521949045556110541563411266291458012835698208216211844588338666339188329246\
722415906716988045018415877227652654126074215549696643651332605749403870302063\
775917606040881106362286820947737941637368484219218668696502850116737923566173\
209934495893112492604466969162538855739024504699342260709854381937147179436228\
726846663304946365931485230287533933857907602128439138779605453281890479510201\
4282535`998.8494823193428*^19,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.43743141577256\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"13\"\>"]}],
        ShowStringCharacters->False],
       -5.\
437431415772563345299097292578600943511188618405680326215210351701254089379234\
041390894029934118733563366251368364221174158415372527468338047336467222074200\
910474231195707771422156212051434403550276011653120613875013036878086824127188\
463152502115168727578688201516189251501255506983495375291180234530032398120170\
394501334331938776168721512567698254384372120691566614882713097073938282985342\
806423347456821097012641899779711678595606319464280034985487093933838148751978\
772761082652617989999919371205816939675435330395805012876870526552476200485005\
271504038657565464774068844410446690167525695139756548339143965262060963459282\
341600292828076686769240617497721116746521920671955437346764155428224580338051\
155793217205419350043939129499207829404932959156380100673654541487934961210347\
885720185874250608122023024696955687412855860430364808059616878700247422923923\
848517397311123304609919017858122473062604834989099701103880121651165022372054\
004305955918912223452960025399882367299855283587325254375175781421304006262939\
8`998.6989462502313*^13,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.31891445260381\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"9\"\>"]}],
        ShowStringCharacters->False],
       -1.\
318914452603814295391756055045556517889794957269770868401714818744213883370675\
881326247385732771556079772101225923976487075677333109999949358987563439566612\
917256549820479574656872853183184278945912787731846344995170670655176765828693\
492954860693614815468746044245200530424062047613403866675995110941682118701902\
228536077489701545240358618392757401389281975823213463819445704083186984449858\
603562911676811593672207628355578334866086233008733233554827869187093320138150\
276879914374370159652636817776385813836459986261890122062447982806376338347141\
189092169536690626756624152902146451674063935183202957294218180494442287610870\
075409788331954755977038696627455717357879805890989143071946937995484429902346\
185722532324956326178247879981633701531037789878368445993709919526508742952025\
748689177443413179417639867994037043102489063608836086414662207673618310668338\
273171940788672866840555115624841896650294766394350537201061281484346974721084\
76224466702674605347871313410818122199059674545600219293110020267127143681`\
998.8493536061329*^9,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.67409401176390\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"5\"\>"]}],
        ShowStringCharacters->False],
       -167409.\
401176390094765174075807438627096863651971126506982164264372270755403873616571\
867607845296323712490254203331507183589239248845708918343690120273904496171009\
698016547053860567631155849779675329220428842653623234786079631551872382945917\
189833712297698005693936381148309422039564417265949476352015972471306944842943\
920617401814743463400948523152864073156666758999255386477100951449807692232222\
183315824202130713697048766354663707514103859978706415783693796620541878660553\
681182513788498379373239493287853278041079018634524920895922653059659706018095\
725338603579712340995075176109646396201365982542799445558466868795112365458690\
656863507177276146670966843917663267660769976831498530372562027944412268257832\
330099632717973639388329464271088794827159258335278354101709103652955547224483\
845032034070450955425191692970319990064805326188847395932017352230198415185617\
739978154122437127129864558660347172672137141908109645798385083328257197088479\
236463454675405748962101112518596845054701244280122157055411930645291229093276\
8079836`998.8487637125346,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.16965188120942\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"2\"\>"]}],
        ShowStringCharacters->False],
       -116.\
965188120941824819040023548128017986362661100103178832369664913164190505067761\
276105934432345189674909634451107271277487641941006308890152574206032662593307\
720784440008710024869684766636531344463787676821385425193825304063336338352963\
590103570745094506811348934172069009625233694028102845335123712659190220375605\
084277942357104306448724337946140288946129271707365203092570059329520145635578\
234044519858389437593814565403854814759986890727702135209894565063553574028841\
418474476973939512938598021524794594072405122179427696523869214701962521080020\
865079546383804787967167101809562839876586651336855792203098810928358325588025\
830698540850279561018336944100591161606022003965883908082982021430358898794298\
967343682977527881588139882372889544100460177493183503384264744546006566043317\
436628855145922958019165388566531131633053706404858395383985388382048842018206\
576892612146586914751566135449301518764060663962745060479918336908808293914400\
740621681680291442158984696706407667329682588310793974551188691629490496343263\
183648`998.8429045091543,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.00021914875410\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
800021914875410437239677858979989441023787271021081795048849724201506136279502\
000936080075785688146274056772241888660997589621482588431324084298228401783668\
471515787606628512338190254479021567055462567551654639873361456296696703735035\
983777032337584199709412274797712012092377768452165150963406526417476828679414\
118692636212612649869058012622776959262417591479235469939982673230521429079451\
307647450162557559614556543305521738614271041987725559386313550669325657484581\
736864397637639014388926385638285732554825140573886463176394121401130893368042\
063527540602032706191422367353366864826106630547945983443121275692802520643743\
699673214082992236053613216486179757204393011211880094714946617714831165423859\
567542365345118165592460918383457428082880402375693486842696560292039690883042\
219131286391125363388627346373029959978686169788013194660770887692829078922897\
382248228794238589798562013903248443834834062760158731623253893745836261267802\
052804117395765240581805746342835224412159222851359322686951142869738988796481\
472912`998.6882790647213,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.36861116233169\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-3\"\>"]}],
        ShowStringCharacters->False],
       -0.\
004368611162331693866208002942496721780463178260170661279411809825291029793802\
058828074748472483799835962536605331924617077341409033580409477266782657009896\
114161255079626905679077219331959036781698978214482643775190246241429000119288\
134769406922341592906092849217941732951484929857119307068338115211881561697267\
338812907297657758156374820084871092352897920251257572218717028406805788943809\
517200133389185393234404417947250637847080707122788247995431850904380592784791\
663186216023253357788149838042121504154855739840251565470952226890185188232128\
840984772027464951024570969737223408113446759102213780143708549818093711901870\
965465325815120638533298405520938282524067801508852395782463778322059604431004\
570004193957123999531138649387408107227763939186588980932123083010468941861653\
099365522890376347479540112964535699646313636670099516224376496256855706803457\
868575500047266787974413651403701726836187063869393410090371514216087234746397\
330615536495886869915292433321587642051468448066297306690969744530592061499490\
9253767`998.844229870008,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.41189765802368\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -2.\
411897658023681832957171239829887517431262538454593741805531269778717378346021\
656962848708588638132504880450317623950319834839737775589287475005238872981938\
676432801061230848690176470127098679501141553237597358760688418776621030055296\
365542343764847766195821193557809123276574772661951905378016959574944381637303\
187982112208519593189490084927384538691897514950417589945694547208129526430541\
253607859952301031770634149445119109558425554233288031245589003325304384495000\
097355475931077948730054661070562117854190983543654007886848035514341635784180\
280010361878952248426832634928758435768387494584388090818380402909298785210660\
759641959703575135388573928358365825078553053319976524999760169459354302065146\
515145114185021147060279152381519161870149022553889301827558618759778390302051\
606391026812616152660527928145760654163610950142138293424592364244858331669927\
821372454127986198794967250869450772658763400322637466505947543069372156459657\
244683162308491133743302362821776868615305855774346659096630700708730334844490\
4`998.8489196261182*^-6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.31009793584217\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-10\"\>"]}],
        ShowStringCharacters->False],
       -2.\
310097935842174156153893761369492393049055359906193970536679426543376564244498\
853769405118072140500070897907851541383749396901214128003807809279898020028859\
945574696906495623131909727570185073573475410909184425517605442729788901616654\
330609206216429418813611967191017344684920619579576331435466712100386623035910\
771630142601221137660667243301327573736514809742813666935075281635285836827114\
394366073308450036051603936776973875539600359354138347263278382780266235182442\
352752614007104040464981061366416355206425918144270518396509671608278657762576\
934656966498153809287483844126863572769089514760384221959675427285899216922644\
108431313981562368738811709889795109538946290053415405056487584078240367641920\
124858828879290322260089133405124507956557988471187529735730300226203653228832\
944514948879742051691451800564067061298630249470073456988642719365049295601389\
002933005518066767826213778638571597554254788101841900611259923960605666819985\
461476850774349072782447179080972355905621903360068901238307925993977815214`\
998.8493895733549*^-10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.24199779622162\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-15\"\>"]}],
        ShowStringCharacters->False],
       -3.\
241997796221615373460867270448363408940393513442996842450513937925432343815325\
799720551118147940409343825189695756569741051303159815585529932656347921551696\
974346800485558449368846548559783888820917990384475752129024728237281409571599\
724787252121438732050781966641933853455999550514250794249695450960798923532270\
248910615130295661972336478158800708932230061469584949523982767542105794448247\
356103322618330128459234010633774814997089550746082420925912003359603687615989\
643940087609095793281854634091732753223221794339549173337809452237940954447512\
573226867596897986442943888148704167951911851215311140625396592233161376918552\
982718148308252359688226531594688935084467192174382915115888590687506936542328\
341990575337365069545530207525613994416881990969582713916069962018308520874756\
508204189639331929874347610637763332795589427494974381267155024164015062904536\
130761668402363685046445054083352037708738431798184751229941224964807805021349\
229859181575259791748708059691036027435841031510910369071645219117471178100630\
31387342682`998.8494728111857*^-15,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917072377384245*^9, {3.9170729201913652`*^9, 3.917072928125368*^9}, 
   3.917099124764576*^9, 3.91709917727604*^9, 3.9170995165873423`*^9, 
   3.917099830821864*^9, 3.917099943178111*^9, 3.917100287579089*^9},
 CellLabel->
  "Out[55]//ScientificForm=",ExpressionUUID->"2059ac38-4f03-4e6e-adf7-\
255c094d3495"]
}, Open  ]],

Cell[TextData[StyleBox["Generating function zeros for x = 999/1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
   3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
   3.917067824559004*^9}, 3.917099423325714*^9, {3.917100172116682*^9, 
   3.917100187105626*^9}, {3.917100231194006*^9, 3.917100232913402*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"fa05887b-06a2-44ba-a0eb-fa166461574d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
  3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
  3.9170679704480886`*^9}, {3.917100078687578*^9, 3.9171000801347303`*^9}, {
  3.9171001152356653`*^9, 3.9171001170345488`*^9}, {3.91710018955342*^9, 
  3.917100191425419*^9}, {3.917100227170632*^9, 3.917100228618875*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[48]:=",ExpressionUUID->"8da5a64c-eeb1-4c21-a483-4a2b60f5d8a1"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.917067841211336*^9, {3.917067967706794*^9, 3.917067980020503*^9}, 
   3.917068525684133*^9, 3.917072515797719*^9, 3.9170728078842382`*^9, 
   3.917073013783188*^9, 3.9170991366138687`*^9, 3.91709926499706*^9, {
   3.917099410251397*^9, 3.917099434889572*^9}, 3.917099481577582*^9, 
   3.917099530438608*^9, 3.9170999025712957`*^9, {3.917100077012555*^9, 
   3.91710008077427*^9}, 3.9171001983042727`*^9, 3.9171002526469793`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"d552f647-a7bb-4566-bc31-81a086a7c133"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Takes", " ", "too", " ", 
   RowBox[{"long", ".", " ", "Aborted", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9171002165646133`*^9, 
  3.9171002454531193`*^9}},ExpressionUUID->"099738ce-cc26-48a2-9a80-\
d6ce98c15620"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
  3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
  3.9170679704480886`*^9}, {3.917068367229891*^9, 3.9170683674129763`*^9}, {
  3.917100108434819*^9, 3.9171001097380733`*^9}, {3.917100159184948*^9, 
  3.917100160401826*^9}, {3.9171002019225197`*^9, 3.917100208284923*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[56]:=",ExpressionUUID->"f4e82d6b-6038-4be3-9f54-8c27bb3d2e85"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.00052149293319\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"112\"\>"]}],
        ShowStringCharacters->False],
       -5.\
000521492933194268869273731754064833780562632616834715298329295822739703748359\
053791788208633056467884138718294955677288713269897862852715361907714907402115\
082844594774573363552381171069017058134732696594085769765244462943950002823760\
781847592343098573618684798762014735840360647675258535965773470375137226544297\
095098863213555092821798947638406140458270563291566709245359364977464127459742\
227561406496017386859615875324280745444777517143084267152629457179839383267387\
768713232498327766720423679260931468385896830707975154096790229799612498478819\
200071595286729885351787349027806005566061736345992491893582517843773509089761\
581926923941649941924636695168239390807847905452069893412626876567594597877941\
012305638763477526335497093155858852556692840287081615821486017956718587675061\
356169635300991632970102869254695888546508011699882296409927634043615896563287\
681605552818847115173587629960361763955233286535920466832696381177059162765194\
518460315692939778794727557189817623751654969135478526642547529077784605524699\
139`1000.*^112,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.90336121755546\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"98\"\>"]}],
        ShowStringCharacters->False],
       -3.\
903361217555455943009125879329981926084450567534792075487213550876728451227931\
657354647374955215609415459980443949507134671274665918269436187127939850378223\
889462492213453186442151863153884687918421079681973898128016682055313063384708\
182177952060376172141610418895339399482230211742703570385528633138393045025987\
548492208804367121299517687190547428952923623387924739850024749809463625126875\
081228686961344595214868495645546066266080417594907582682218826922041004614804\
901629499911075286777916033401315512658056483880342967568314173133009207989940\
773703768888922329006176682009809093852579532527584100934715169641747312102496\
558397429287292606496719801573443885783663308293734571492452070583554582728999\
402148626109162538360294558369356969929823515550099703949431215023213544930741\
678226692272962588240149320203451572624779217537832306580705766724076617569642\
277301147028221947477138957808358317305713286537690481769610811098406612904249\
640371169774879213789032606974147484563540359125586398451492657653254730623084\
334818564`1000.*^98,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.18985643287077\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"85\"\>"]}],
        ShowStringCharacters->False],
       -2.\
189856432870774773297387808343303606476379939406169367944677098725499206849220\
373409606003009585612583246333672199234456560354130154612691175699741276417550\
548375430536731624839457184203800171255352767256343551063499405108056051533147\
648395607632792901024874776706881280709252926294173992933677438943703044175808\
715830057162156453273160869349958906662166932586090646761159475179827129079083\
562190237304120774907997663405337166075644186164766884082431769603382892665066\
971360277789533127837563172258223276952551440763476407268083194975307574323030\
720057050369639411593603311574333032540761568883844686087591917124867889935251\
942969050605461718429931881597553772544096662839295113910416386715662267579043\
638446979846264689285989105563396716649195450254262840207137167026950887353461\
032317079277460668025698857945511936604691402767012494109929158785561786052720\
572113026701876534632625551237845580661095522965274682704148058221195239335497\
33365156025755303132971305105998731129716087270260587778980082534946450962`\
1000.*^85,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.47511664263331\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"72\"\>"]}],
        ShowStringCharacters->False],
       -5.\
475116642633312391385157989516714518106826177477624480036468128045979961285024\
669453135506974961460996403942889701740633928428982008688396515465762949041095\
090705250131217178686085161669363421060192957240078990098022772519384907122083\
606536911462639298290532668594732143134208726052117368556109334461477895367086\
642908333044826779377347211829266355921190230656629149166200583142219848659424\
660034927159776342688330667496120622288859543632233703921873889630454847213528\
815544322012858033553387003672650700515279273904712259471884178575074897490476\
491894758654444777999347660834197932406024941018158900674356563950369067348314\
306132899290077634533211861909582719403362129229310211298376226522021946606239\
870261647415376809202199444139626644579619610307535298127859515707815609103293\
416766576006520203381254359354682143500386944544243373942645334166051199758122\
270634383577219414680151227550176792469917029677078957940279439696833601057365\
904576337867266555317947090340988786115107664159455154355479482500635174351605\
61`1000.*^72,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.09129183474474\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"60\"\>"]}],
        ShowStringCharacters->False],
       -5.\
091291834744735664371644108320972740171823536794408585127933169343789974668284\
593452584967192954785636053139571953203581090411091630783644328338495953231478\
883918759097921218649640962259072236635345870071477479614319848264189429105766\
511916689220590269302317073880805881801380280759943549302034831680285195939346\
301846396433941002512193229746780397737110956843231824957274297908737329115338\
484629631409233251407918881372731328300941175413636316798832979811892341263228\
268835357601564731999797689921866685648942152296021980398184199276525001297619\
717946403755369496526969136198430496734456466433228381785391875932939550966316\
180065867273496109315000832466448698317705017734672829171218750843163557571863\
909670006724948638109188973013984850053037641643258574524572902313771056144292\
906509988010792581443751151710046068897646308754383741920026598615467969212616\
112073977755052595873340215805777781148412787272076011791675435055870955083188\
560014192837686558800680365459382266806071164376892898976608863529626983521194\
126288078`1000.*^60,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.65762642175559\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"49\"\>"]}],
        ShowStringCharacters->False],
       -1.\
657626421755593596898013446212192226758867179205156177612013521234641371864231\
126510863037752668890470178752324728733716381093722821516826797595549761624665\
174713743370508515905926859949087604745507880622519399313503928004843007429443\
591376978639270204422896911676702219125814187808306767203204044281338809338448\
830793083445446620494873277549885616149161187823503075309588217649734686706295\
012273044720431292837240873159089240453372531152308250499162729997803151550051\
366998279201991798378171151503702794967818751865923196149682345893763488481822\
311683187038159493554856390926470408396956691202013651889823968599273729486737\
350534647626420967665028932252968572023471740612459602931744149666119285401492\
832514064994438832965045675746720588070678959695407652833219184121950314691662\
905104732540445198299252458038616012641441798378100939654684241390497558873939\
561444180305634897789896351145292680737183375034820224640966027087787031486041\
5332094080506849775868922970509116735702830855001827492073326914267892883689`\
1000.*^49,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.91543252048938\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"38\"\>"]}],
        ShowStringCharacters->False],
       -1.\
915432520489383650484408979134048697228908675147496376122304013642804154143505\
870581312335823129013654271071902974855672916142664742205979232087051146424528\
642789868096868637592759600443838247065570873316729882099250850270728181893899\
042550828831664518368988226141869129545637502603266165628011872441753257868513\
032421079848694238111256824098672754256819510151138424806859718760995510389007\
273847153151143311809490381607189292404786116359998681178354811908033134069339\
866169223410250723595428612754630262824087504305217063413673056136876538826755\
925269543780933440427204151515047125651712764115392895075945106380415872830260\
003239714987672560982265807432015587435359351801123714906799204972585575114932\
586769359004978408975396060632342599577029680363904836729322066729782348235138\
696818919547465650349268986061060443420842414664136625217170223564332661500053\
956506918909296570931375590763954439213407982777285349667227731635512159226533\
521459457374688033922122781432721800171567513456472718880284923053523884335658\
126267`1000.*^38,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.44864851025074\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"27\"\>"]}],
        ShowStringCharacters->False],
       -8.\
448648510250737399876096772650115690202886292178909119188951844346750510404677\
635471486033544001920074874741384532917797039221430299406621484825713322427114\
226747286647284742567069384272074265500838727624832261549709798676849808466021\
004763913036370064170517098865357809487052107301076493303422181536112888646790\
332075762648273994141632652050915764880563391325160195691438577661708745953722\
974168560976607587534398274967472513778614384899456833130333571399084828520616\
939014107565277201220086933755097286026206876646656301578381131494206294788378\
366763541453029861075787041151817299770324639926744897124050268639743362756312\
041583496695858009577372600984010796481614795010737061458777567150068174194301\
553459640268297266847347609175885991735236820844120480537179752137428094412596\
107041775879468641603267339178120055618700697573410016525014381606097207507051\
411905624947418358450456139842155153634443525980232636097767410191351407909738\
9638652535450701381228697320352114036889600295097750958569992898433710434`\
1000.*^27,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.59628485779920\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"18\"\>"]}],
        ShowStringCharacters->False],
       -1.\
596284857799195792657604711391618901885390558509110651431446737883847109649978\
891319636199503432664328409763609969535086868161161674043231574475512365106147\
536942797444770804437277482597429265219086624006801726458979543339160994365157\
391968567786202106994033216750595132539152864342632994723168917966684440011067\
193395167625969111839378619458190223004473692663416309098193939707648208573877\
303904004420409354791279492143641776047811011947576414319194139453573005653543\
508426344472902681743169003945565555418814457378503252629056824201381538269329\
884171742126828263556270664200325359458478592053620939848534120073265371221206\
803009351085323586252654135603097170183728965443948141767255365575939997090160\
211095963173536064108224186087877234059263621031124796785419853507659658514029\
611878207833227145747973677023405136038893321686478257936465677762726625344862\
835506016033742371748743854338688473280398251988840804356890116726560305076618\
226715431060078936643304066293007432514181498121648852458721656386898491994962\
91267`1000.*^18,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.27043994573051\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"9\"\>"]}],
        ShowStringCharacters->False],
       -1.\
270439945730508013909501308903566543265062911846797890281666860635553410530979\
705581533687865283170944133758342542626971741185994581663610341166445760103986\
425987867455439160909575022838872655694179761099339869470265165183017632170860\
903978775800177838135647361998692888639381253612099370233887678648647619054408\
675955497829937750264982823337759019737291731213662077565121856484054355914812\
758972063716926051637473994440413755848845025758461873965055856328365143609538\
794722804476028251793213481739779141977486411918112182875000685791526832399233\
781530819284316414219922678523494536679010852884604270006101818485923960707852\
183800525472936621592319550671747811644160294317139896759802918727076165204760\
568903017781170760722678799062673842902593157947113521604988302718853378501924\
253966996376726042252599096487678420686597907352512718170748912169206459713975\
556165155810768659236940533812678893005863285461738351902268501044369505253682\
981046146872246249213916227375205748184458308950819741301321176222324351615`\
1000.*^9,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917068527877326*^9, 3.9170725172303534`*^9, 3.9170728542557383`*^9, 
   3.917099534256587*^9, {3.9171000853358088`*^9, 3.917100110121365*^9}, 
   3.917100161076139*^9, {3.9171002001811743`*^9, 3.917100208910739*^9}, 
   3.9171002914761343`*^9},
 CellLabel->
  "Out[56]//ScientificForm=",ExpressionUUID->"abd51c0c-f81b-4470-af1c-\
33d1a33a782b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917072010694374*^9, 3.917072010853434*^9}, {3.917072068847477*^9, 
   3.917072069567284*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[49]:=",ExpressionUUID->"0558e1ba-1505-431c-b72e-f181896567c8"],

Cell[BoxData[
 TemplateBox[{
  "Throw", "sysexc", 
   "\"Uncaught SystemException returned to top level. Can be caught with \
Catch[\[Ellipsis], _SystemException].\"", 2, 49, 6, 20923437999048589195, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917099805706155*^9, 3.917100163869565*^9, 
  3.9171002124550056`*^9, 3.917100257506256*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"2cb2d96d-315a-480a-b07d-f71c8cd3e396"],

Cell[BoxData[
 RowBox[{"SystemException", "[", "\<\"MemoryAllocationFailure\"\>", 
  "]"}]], "Output",
 CellChangeTimes->{{3.917099786339931*^9, 3.917099805714569*^9}, 
   3.917100163877984*^9, 3.917100212469224*^9, 3.9171002575134373`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"6ff2b2f1-122b-4aac-a3de-7925a0759463"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Ns", "=", "8"}], ",", 
   RowBox[{"\[Beta]", "=", "4"}], ",", 
   RowBox[{"\[Lambda]1", "=", "2"}], ",", 
   RowBox[{"\[Lambda]2", "=", 
    RowBox[{
     RowBox[{"3", "/", "4"}], "   ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CDF", "'"}], "s", " ", "generated", " ", "using", " ", 
        "Jacobi"}], "-", "B"}], ")"}]}]}]}], "Subsubsection"]], "Input",
 CellChangeTimes->{{3.916893446497532*^9, 3.916893446705378*^9}, {
  3.9168942917415257`*^9, 3.916894324270287*^9}, {3.916894834665635*^9, 
  3.916894840736658*^9}, {3.917100337466444*^9, 3.917100351077766*^9}, {
  3.917100519590605*^9, 3.91710055356242*^9}, {3.9171006583367367`*^9, 
  3.917100663133017*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"bf3602c4-691a-4a36-bde8-50e4311d7685"],

Cell[TextData[StyleBox["Generating function zeros for x = 1/1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"8b8ede84-0fd8-4463-8a7e-8c0f88552221"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[76]:=",ExpressionUUID->"a2d7a106-1505-4542-be68-a26d7c5f57cb"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.48526394743020\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000148526394743019974606349060749904310786695121656563818459575526061353535060\
477406278090382577079631485004352997806807379023534897347432968415815184973082\
929698728159760420269462377808839203166852497363342168071053490932495247164237\
719435298600799514180508102368615730922858510465759505769262890064146234515085\
003104317739213381923129173310418508235515338256318738226767355388280761939864\
807922202779916906651773947772291736315964762263848069791433072201659411766211\
662223266321127407747291479551973176577380672701382798987759726735219004472801\
908517778728524917061431814968461412418595416075624616556556029224897`593.\
2668368532206,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.35696802641068\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-14\"\>"]}],
        ShowStringCharacters->False],
       -1.\
356968026410675186199431206503462806526074494468239023873136871898787518060408\
404127522733523422622792241211348174382487819815254973180595949808990538621179\
462766674202396571645324708704544947212677386499680170791353172978120179708472\
738299286399845834235478164805375938058566187096307991490437667736395595228946\
674805288037358149269236474420908045083349906407834939160778548558114611726306\
138553432178531172613474132282729972644973625759127356108866089745329728214367\
836037066612084587594320262916504386837312619454124175723908306378223625246800\
5464793520282905084179958854570873320304227295503445124056926614484575758978`\
593.2668368532206*^-14,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.65369837667035\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       -6.\
653698376670352076251649850643300599087768254071430556216317391945383725243406\
194340725657978349108940430550662271949128364787163522014674005788403172387500\
093600799594832713882825400806580847530580390346801866951520955512555584363587\
165648871128880817153085559887746834647841589800745613214666991602019793860258\
173408534883473588010105856189286066848370199083170513512080371498443365050435\
363934448091043014245832597060560991081521120875060048053408009023096996989267\
749043761079765650955728237608482706334607400818528381771930989756534213814672\
973447482887268180634002401070248609875123548953342237650735799`593.\
2668368532206*^-27,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.15171497489366\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-40\"\>"]}],
        ShowStringCharacters->False],
       -1.\
151714974893663074995774707148853306882026580005669759590775673043146668743717\
418376706834374925747107792387093195524025363998789507572032931419913239911502\
301604030611768094210497826423528438619280088314747119037664507929156470872652\
942917259009295248340196669412300985502381894158970748527865598928559984026249\
641952857663984429898566513491428310648065906245116231035429742765392917328665\
685395427421489748326004653289645797785442134812963725296466342944821614793052\
638698201546014943924259804621857561722101762906145379564417440441173994884116\
923830118763976070772303702142213055419788769737273810803809108146479`593.\
2668368532206*^-40,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.34399613676659\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-55\"\>"]}],
        ShowStringCharacters->False],
       -1.\
343996136766590988759540423751634513983796290245105610783778208044559444462744\
854934944446272987644012681975116219312249317487309948026996042330927623537141\
837536281604476209659282195893384236389812683888956416619153026336926192661875\
426119337681784516569941780082603028958055331826593491615006432883030221384671\
863069411486776260897257529816193446830629037983313737269795549448672532916094\
701713038973473380603701820702260910017472199009889589497695691623009837832124\
599920937632126411864879424150950726320831030496533169658645605396748993844351\
840115571173234676090447187612556150278601510979703505313514502777897907`593.\
2668368532206*^-55,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.29573741323582\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-71\"\>"]}],
        ShowStringCharacters->False],
       -1.\
295737413235820144037268167672778368613250019189984327088977712168222400897307\
276955632357657026925174707122608441658034457829816048716557494690844565034458\
038683029875434236202772042360269982688988522345900297968487090388161508232042\
061962597828749983353547372263175612297986896081069016307107707852189937782742\
940082684049641272843690462986925522777512571073836377778508023090082602803568\
695390807526406457290738316967181317856056289010893770265913274031454448780428\
045174558404121313861067370633238556839535788069078818388112928020565747552103\
031463560080400971936967415884301928609407355984127502528`593.2668368532206*^-\
71,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.92487140826496\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-89\"\>"]}],
        ShowStringCharacters->False],
       -8.\
924871408264962505693626397917604909616751938865030849455149501539713969096818\
199447110740175455714635005932411799672523729711861372120572449023537673237147\
080796560592585252663996138391349975329006297404994816234454275155434532920788\
100898242957433855130611000336198821209506953232190510306833925087595286692812\
909504207868596801633203219751078604652640110643660868318194826216385304895988\
490987035796929995208004696207411314446709955611623225782295737669715766541209\
668779985139015424188695679153715979097451192722127659135303343381741681988139\
3317811613064798717567309060288890377204413084257683850063`593.2668368532206*^\
-89,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.97156320986620\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-107\"\>"]}],
        ShowStringCharacters->False],
       -1.\
971563209866202428854205274039384621801993058134305445950526515121424589728483\
998869811295433785111234063452265576104018105106830466847739598545357108101859\
216993036872898961918362433752934733109605633341435249219202811376981013551224\
530840679510836816100835571528961712211173695321389556318461980163600827963961\
770551088998898069626438856330830045338625700715674166860754281308427437347189\
303141167761608959116107391911391898650897477336605837691985661648932943101286\
875819709674209000756638051664998599936894357821094034371862348443400388746326\
900076521878607580567101065729547494214797132642362250382879`592.\
3637468662286*^-107,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917060765372231*^9, 3.917060802699255*^9, 3.917067959035988*^9, 
   3.917068475200996*^9, 3.917068805756337*^9, 3.917068861969239*^9, {
   3.91706890860632*^9, 3.917068935882053*^9}, 3.91710036998633*^9},
 CellLabel->
  "Out[76]//ScientificForm=",ExpressionUUID->"a252e9ae-90d0-420c-a935-\
3d9281a45419"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[77]:=",ExpressionUUID->"4cb4f14a-98bf-43fa-9311-f55b687d89e0"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.48526394743020\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000148526394743019974606349060749904310786695121656563818459575526061353535060\
477406278090382577079631485004352997806807379023534897347432968415815184973082\
929698728159760420269462377808839203166852497363342168071053490932495247164237\
719435298600799514180508102368615730922858510465759505769262890064146234515085\
003104317739213381923129173310418508235515338256318738226767355388280761939864\
807922202779916906651773947772291736315964762263848069791433072201659411766211\
662223266321127407747291479551973176577380672701382798987759726735219004472801\
908517778728524917061431814968461412418595416075624616556556029224896984234508\
243840712554665269602009565518587242871785487328651674737066199505988995761981\
683575910956905406217111412722585772730130445535440565796535950471894416319491\
929466995724036687539563450042363220214398041212076683722548884130324276232256\
933740571334677087256019711201138679556851632610241420006194372657585597359620\
535290405540680025149460365591132209913997896618805547614950850194782383930009\
3818128`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.35696802641068\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-14\"\>"]}],
        ShowStringCharacters->False],
       -1.\
356968026410675186199431206503462806526074494468239023873136871898787518060408\
404127522733523422622792241211348174382487819815254973180595949808990538621179\
462766674202396571645324708704544947212677386499680170791353172978120179708472\
738299286399845834235478164805375938058566187096307991490437667736395595228946\
674805288037358149269236474420908045083349906407834939160778548558114611726306\
138553432178531172613474132282729972644973625759127356108866089745329728214367\
836037066612084587594320262916504386837312619454124175723908306378223625246800\
546479352028290508417995885457087332030422729550344512405692661448457575871285\
624134451257186261018765807650671018370486888331332735837533245536928072297300\
509547479517191056636268248837737766899521721715432582471227486217973221992417\
923279778390280894822305907862106341896268260698630881018864839693555788181891\
500443677068861925430646612144024164436832752277985139162854664585263106220499\
804088130659470866911071462526117516502457622988934058849857967564974799673700\
580724373903`1000.*^-14,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.65369837667035\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       -6.\
653698376670352076251649850643300599087768254071430556216317391945383725243406\
194340725657978349108940430550662271949128364787163522014674005788403172387500\
093600799594832713882825400806580847530580390346801866951520955512555584363587\
165648871128880817153085559887746834647841589800745613214666991602019793860258\
173408534883473588010105856189286066848370199083170513512080371498443365050435\
363934448091043014245832597060560991081521120875060048053408009023096996989267\
749043761079765650955728237608482706334607400818528381771930989756534213814672\
973447482887268180634002401070248609875123548953342237650735799097965660420453\
422318383600501815619550638653909483378119440156501078177922148764350907659696\
701460767999607991540917796734487106578125414982239849712997736262082879423362\
709162770275342375069396434423058527465041329976042392280919186231891754616259\
872378192938813482034317064338571453586318061880411404241944977228934475890105\
216771340260953507334956718133155931050513795147245397690961642655299036003`\
1000.*^-27,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.15171497489366\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-40\"\>"]}],
        ShowStringCharacters->False],
       -1.\
151714974893663074995774707148853306882026580005669759590775673043146668743717\
418376706834374925747107792387093195524025363998789507572032931419913239911502\
301604030611768094210497826423528438619280088314747119037664507929156470872652\
942917259009295248340196669412300985502381894158970748527865598928559984026249\
641952857663984429898566513491428310648065906245116231035429742765392917328665\
685395427421489748326004653289645797785442134812963725296466342944821614793052\
638698201546014943924259804621857561722101762906145379564417440441173994884116\
923830118763976070772303702142213055419788769737273810803809108146478321842430\
939320871469338306611530580852090179562295879679909031483325335827436068736631\
635641526444011941283993370440552791434302709060992163981757156383034065267017\
984340080992661251603508805926945898657379286209829554912724788580805741913367\
142039425950379331762692842934463685911554528155177900651278682152186852696360\
856765473579832932635706016198991445684036845941142314746142696147155028908936\
40771`1000.*^-40,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.34399613676659\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-55\"\>"]}],
        ShowStringCharacters->False],
       -1.\
343996136766590988759540423751634513983796290245105610783778208044559444462744\
854934944446272987644012681975116219312249317487309948026996042330927623537141\
837536281604476209659282195893384236389812683888956416619153026336926192661875\
426119337681784516569941780082603028958055331826593491615006432883030221384671\
863069411486776260897257529816193446830629037983313737269795549448672532916094\
701713038973473380603701820702260910017472199009889589497695691623009837832124\
599920937632126411864879424150950726320831030496533169658645605396748993844351\
840115571173234676090447187612556150278601510979703505313514502777897906935757\
978969046199405163297863213780789598872319597460706819790080248478473874089569\
162595488088381436981882321919637173203212309559156646216216590315687615925320\
193711155595253633642991575680836195293482592256693168179536764742990610745175\
755885883429378672473951268622285828112547901311856412340105238554415846199166\
963452738089261671886808680496383002389229448790619342416630864939463371628297\
6384827028`1000.*^-55,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.29573741323582\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-71\"\>"]}],
        ShowStringCharacters->False],
       -1.\
295737413235820144037268167672778368613250019189984327088977712168222400897307\
276955632357657026925174707122608441658034457829816048716557494690844565034458\
038683029875434236202772042360269982688988522345900297968487090388161508232042\
061962597828749983353547372263175612297986896081069016307107707852189937782742\
940082684049641272843690462986925522777512571073836377778508023090082602803568\
695390807526406457290738316967181317856056289010893770265913274031454448780428\
045174558404121313861067370633238556839535788069078818388112928020565747552103\
031463560080400971936967415884301928609407355984127502528244602723784177819784\
877810339341313167150490073503766257804270313816161400314341688786950929338946\
736600636119493068508960181564011562490326300972750534639483052814332758710963\
718657985503369531031390721513346244195850714506488612941290769538591291236999\
125424542489106217743196062620497847320998323724472314498171019266652422910922\
788630106919744238319919849430052438164336774092105392591160654336878994624923\
3625372199844`1000.*^-71,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.92487140826496\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-89\"\>"]}],
        ShowStringCharacters->False],
       -8.\
924871408264962505693626397917604909616751938865030849455149501539713969096818\
199447110740175455714635005932411799672523729711861372120572449023537673237147\
080796560592585252663996138391349975329006297404994816234454275155434532920788\
100898242957433855130611000336198821209506953232190510306833925087595286692812\
909504207868596801633203219751078604652640110643660868318194826216385304895988\
490987035796929995208004696207411314446709955611623225782295737669715766541209\
668779985139015424188695679153715979097451192722127659135303343381741681988139\
331781161306479871756730906028889037720441308425768385006280152937556243183948\
957332777608094047531806112396620251484116372787173826180071939706783439375017\
520461181569655925374931652610483797805659632668223359056209796284435440137719\
611346882314501428866648575459355817596459565103323937367602754587120752982511\
404442829823878560934657157052211074351492764602095213788304473334063833420786\
9502319050070272320279617173819633824193737612825444836610896288970651364`\
1000.*^-89,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.97156320986620\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-107\"\>"]}],
        ShowStringCharacters->False],
       -1.\
971563209866202428854205274039384621801993058134305445950526515121424589728483\
998869811295433785111234063452265576104018105106830466847739598545357108101859\
216993036872898961918362433752934733109605633341435249219202811376981013551224\
530840679510836816100835571528961712211173695321389556318461980163600827963961\
770551088998898069626438856330830045338625700715674166860754281308427437347189\
303141167761608959116107391911391898650897477336605837691985661648932943101286\
875819709674209000756638051664998599936894357821094034371862348443400388746326\
900076521878607580567101065729547494214797132642362250382878768992430348407716\
317296583855756056946609383838585551885589361217875157528214039957240067043996\
018373835232669391282155034346788815773195560537243734045315461100187402732895\
633973458228892319860301508610558665694644377995355061138034145154393495795976\
055993791185898295415606925217475364557648943167482432090004673532210652839926\
26809066505149121390077169113452502582159347153735097291117623346228884542`\
1000.*^-107,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917068819681261*^9, 3.917068870246902*^9, 
  3.917068912503191*^9, 3.9170689467045927`*^9, 3.9170730292373343`*^9, 
  3.9171003849427834`*^9},
 CellLabel->
  "Out[77]//ScientificForm=",ExpressionUUID->"121a26a3-8f32-4b60-a667-\
3184dc98b42a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917072010694374*^9, 3.917072010853434*^9}, {3.917072068847477*^9, 
   3.917072069567284*^9}, {3.917073033638426*^9, 3.9170730349123507`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[78]:=",ExpressionUUID->"100bb335-35cc-4403-b0f1-e1e3a595e097"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.48526394743020\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000148526394743019974606349060749904310786695121656563818459575526061353535060\
477406278090382577079631485004352997806807379023534897347432968415815184973082\
929698728159760420269462377808839203166852497363342168071053490932495247164237\
719435298600799514180508102368615730922858510465759505769262890064146234515085\
003104317739213381923129173310418508235515338256318738226767355388280761939864\
807922202779916906651773947772291736315964762263848069791433072201659411766211\
662223266321127407747291479551973176577380672701382798987759726735219004472801\
908517778728524917061431814968461412418595416075624616556556029224896984234508\
243840712554665269602009565518587242871785487328651674737066199505988995761981\
683575910956905406217111412722585772730130445535440565796535950471894416319491\
929466995724036687539563450042363220214398041212076683722548884130324276232256\
933740571334677087256019711201138679556851632610241420006194372657585597359620\
535290405540680025149460365591132209913997896618805547614950850194782383930009\
3818129`998.795880017252,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.35696802641068\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-14\"\>"]}],
        ShowStringCharacters->False],
       -1.\
356968026410675186199431206503462806526074494468239023873136871898787518060408\
404127522733523422622792241211348174382487819815254973180595949808990538621179\
462766674202396571645324708704544947212677386499680170791353172978120179708472\
738299286399845834235478164805375938058566187096307991490437667736395595228946\
674805288037358149269236474420908045083349906407834939160778548558114611726306\
138553432178531172613474132282729972644973625759127356108866089745329728214367\
836037066612084587594320262916504386837312619454124175723908306378223625246800\
546479352028290508417995885457087332030422729550344512405692661448457575871285\
624134451257186261018765807650671018370486888331332735837533245536928072297300\
509547479517191056636268248837737766899521721715432582471227486217973221992417\
923279778390280894822305907862106341896268260698630881018864839693555788181891\
500443677068861925430646612144024164436832752277985139162854664585263106220499\
804088130659470866911071462526117516502457622988934058849857967564974801890094\
694718858661`998.9463950150836*^-14,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.65369837667035\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       -6.\
653698376670352076251649850643300599087768254071430556216317391945383725243406\
194340725657978349108940430550662271949128364787163522014674005788403172387500\
093600799594832713882825400806580847530580390346801866951520955512555584363587\
165648871128880817153085559887746834647841589800745613214666991602019793860258\
173408534883473588010105856189286066848370199083170513512080371498443365050435\
363934448091043014245832597060560991081521120875060048053408009023096996989267\
749043761079765650955728237608482706334607400818528381771930989756534213814672\
973447482887268180634002401070248609875123548953342237650735799097965660420453\
422318383600501815619550638653909483378119440156501078177922148764350907659696\
701460767999607991540917796734487106578125414982239849712997736262082879423362\
709162770275342375069396434423058527465041329976042392280919186231891754616259\
872378192938813482034317064338571453586318061880411404241944977228934475890105\
216771340260953507334956718133155931050513795147245397690961642655299036003`\
998.7958800173309*^-27,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.15171497489366\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-40\"\>"]}],
        ShowStringCharacters->False],
       -1.\
151714974893663074995774707148853306882026580005669759590775673043146668743717\
418376706834374925747107792387093195524025363998789507572032931419913239911502\
301604030611768094210497826423528438619280088314747119037664507929156470872652\
942917259009295248340196669412300985502381894158970748527865598928559984026249\
641952857663984429898566513491428310648065906245116231035429742765392917328665\
685395427421489748326004653289645797785442134812963725296466342944821614793052\
638698201546014943924259804621857561722101762906145379564417440441173994884116\
923830118763976070772303702142213055419788769737273810803809108146478321842430\
939320871469338306611530580852090179562295879679909031483325335827436068736631\
635641526444011941283993370440552791434302709060992163981757156383034065267017\
984340080992661251603508805926945898657379286209829554912724788580805741913367\
142039425950379331762692842934463685911554528155177900651278682152186852696360\
856765473579832932635706016198991445684036845941142314746142696147155028908936\
7375`998.9463950151634*^-40,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.34399613676659\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-55\"\>"]}],
        ShowStringCharacters->False],
       -1.\
343996136766590988759540423751634513983796290245105610783778208044559444462744\
854934944446272987644012681975116219312249317487309948026996042330927623537141\
837536281604476209659282195893384236389812683888956416619153026336926192661875\
426119337681784516569941780082603028958055331826593491615006432883030221384671\
863069411486776260897257529816193446830629037983313737269795549448672532916094\
701713038973473380603701820702260910017472199009889589497695691623009837832124\
599920937632126411864879424150950726320831030496533169658645605396748993844351\
840115571173234676090447187612556150278601510979703505313514502777897906935757\
978969046199405163297863213780789598872319597460706819790080248478473874089569\
162595488088381436981882321919637173203212309559156646216216590315687615925320\
193711155595253633642991575680836195293482592256693168179536764742990610745175\
755885883429378672473951268622285828112547901311856412340105238554415846199166\
963452738089261671886808680496383002389229448790619342416630864939463872577978\
237272812`998.9463950151633*^-55,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.29573741323582\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-71\"\>"]}],
        ShowStringCharacters->False],
       -1.\
295737413235820144037268167672778368613250019189984327088977712168222400897307\
276955632357657026925174707122608441658034457829816048716557494690844565034458\
038683029875434236202772042360269982688988522345900297968487090388161508232042\
061962597828749983353547372263175612297986896081069016307107707852189937782742\
940082684049641272843690462986925522777512571073836377778508023090082602803568\
695390807526406457290738316967181317856056289010893770265913274031454448780428\
045174558404121313861067370633238556839535788069078818388112928020565747552103\
031463560080400971936967415884301928609407355984127502528244602723784177819784\
877810339341313167150490073503766257804270313816161400314341688786950929338946\
736600636119493068508960181564011562490326300972750534639483052814332758710963\
718657985503369531031390721513346244195850714506488612941290769538591291236999\
125424542489106217743196062620497847320998323724472314498171019266652422910922\
788630106919744238319919849430052438164336774092105392591160654336878994624923\
3625835668429`998.4948500216675*^-71,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.92487140826496\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-89\"\>"]}],
        ShowStringCharacters->False],
       -8.\
924871408264962505693626397917604909616751938865030849455149501539713969096818\
199447110740175455714635005932411799672523729711861372120572449023537673237147\
080796560592585252663996138391349975329006297404994816234454275155434532920788\
100898242957433855130611000336198821209506953232190510306833925087595286692812\
909504207868596801633203219751078604652640110643660868318194826216385304895988\
490987035796929995208004696207411314446709955611623225782295737669715766541209\
668779985139015424188695679153715979097451192722127659135303343381741681988139\
331781161306479871756730906028889037720441308425768385006280152937556243183948\
957332777608094047531806112396620251484116372787173826180071939706783439375017\
520461181569655925374931652610483797805659632668223359056209796284435440137719\
611346882314501428866648575459355817596459565103323937367602754587120752982511\
404442829823878560934657157052211074351492764602095213788304473334063833420786\
9502319050070272320279617173819633824193737612825444836610896288970651364`998.\
4948500216676*^-89,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.97156320986620\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-107\"\>"]}],
        ShowStringCharacters->False],
       -1.\
971563209866202428854205274039384621801993058134305445950526515121424589728483\
998869811295433785111234063452265576104018105106830466847739598545357108101859\
216993036872898961918362433752934733109605633341435249219202811376981013551224\
530840679510836816100835571528961712211173695321389556318461980163600827963961\
770551088998898069626438856330830045338625700715674166860754281308427437347189\
303141167761608959116107391911391898650897477336605837691985661648932943101286\
875819709674209000756638051664998599936894357821094034371862348443400388746326\
900076521878607580567101065729547494214797132642362250382878768992430348407716\
317296583855756056946609383838585551885589361217875157528214039957240067043996\
018373835232669391282155034346788815773195560537243734045315461100187402732895\
633973458228892319860301508610558665694644377995355061138034145154393495795976\
055993791185898295415606925217475364557648943167482432090004673532210652839926\
26809066505149121390077169113452502582159347153735097291117623346228884542`\
998.4948500216675*^-107,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.91707303517205*^9, 3.9171003893576527`*^9},
 CellLabel->
  "Out[78]//ScientificForm=",ExpressionUUID->"4e33caf2-364e-4299-802e-\
cc5d71087664"]
}, Open  ]],

Cell[TextData[StyleBox["Generating function zeros for x = 1/2",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.9170689688201733`*^9, 3.9170689695870247`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"6d029c23-ff82-4233-99d1-b5dc3bd493ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170689710050783`*^9, 3.9170689715965233`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[79]:=",ExpressionUUID->"883d1881-e699-466b-b6e8-e38430bb6a5d"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.55708367034992\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"16\"\>"]}],
        ShowStringCharacters->False],
       -2.\
557083670349924384999766672834881937653075389173482117442442184715610873710350\
269312813530038750186314087202450541671867090216893579315219360710199942101497\
177249328614974406071328435259315358204310711954146408021898140488322645200120\
741118903475592106209373771415556327230921556462554381001694666991635323294055\
503014152948962177231593607888880643357298650616042666495131110744503660362297\
270433266047394236426408170430410614367378523858658981902800494344459345043399\
512020620657725409888262925763120899032344181628667279633157370227868099293345\
588491484481852684692154139162618930880903745320300447722603664999579556211218\
122491419055043398028411823391675198031111713615245575481739856318843381401335\
135707646097201789066998710938423386742434781212550256809381952564140063934069\
936226099237143735534720424136733366844096623435016531846071710130915092129480\
931627399445558529596287593246513550368371761091864184891866745554965527478780\
3423630251374565522631612638764264821731583`960.6046257324323*^16,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.19544945732364\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"9\"\>"]}],
        ShowStringCharacters->False],
       -5.\
195449457323636700232007220265972137098338950846644432559405796870829895681926\
299245613526356152984447897468854418159274580395322582309783092432889097991876\
352890643713219613990081744891648608681219340545701191351195518090251568634251\
959498298514914057568059534840111751359054219721586508114112343894970023801910\
861624194512250978504498653594897939286256020163030199462642229618767806771892\
812953687902358034555580976221100554175748479012568327114504217543205194116685\
204439789577964363532531130686855448748228213708164558085667221690620957534735\
852762497874995664054390903588858436280499516730482469324497193357460296245702\
076034405579769128860329016134061826041751418992151184416481167557227510486306\
264631554214754175173758117460380918813494996609054907120283736653469435395615\
549892938665232847506512215474836736697085624950673308395772309348726057690503\
905630283503909493685472000591045964259119538749998116020662584249526181865743\
278574911909389538714540140863766685`960.6046257324323*^9,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.91869266327904\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"4\"\>"]}],
        ShowStringCharacters->False],
       -29186.\
926632790381830421932596287755253994083450092151008691371681355395051084159088\
543832881526416341328190064708101962202109507327854284250341587758973082789038\
936468927623077583902243908569995406514100738230843685790101968507880600799302\
273964225176092308013466526822938276994178308443539289925866360024498079396959\
492657825189144117870630328229995808049408919533726580206901586441029966551231\
622650982280912800889282200611563019458868329016154451312718804719181467547504\
175962275898739330846092061844493262149350009046018746260406321074684579926351\
671700076375299965909311846074232700054247938433673185210741980342346073771942\
362684214210786763897343023040410764815929697749873885218026203877379662609624\
367045405561644528472130644383779604340337705549051689081984727316811219386150\
694743254180308039756866122354319524287510959206397990489970870370884316343535\
666664973599596261126933958260703777794822008510887012154055351317385446644102\
0922341120940367291653198214620036157215875617`960.6046257324323,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-6.50384980000174\"\>",
        ShowStringCharacters->False],
       -6.\
503849800001739728307913742290576821436919037839130592073390550659583879116060\
897013484635858688974889381311727104840514929126316967641065392844446766315161\
310853654989431500344734800826217196592322168352978947860731971116787957564625\
454897501285375890873628396993458701830403153797580670920298148352263944015174\
272068746264395010033878649230454417987593046301870312711071132063628790608889\
306584646867466560873264158359318441813173773090363549278857157065720148877573\
644029051429543842691368620075316704615426369536071636647013120144595503781309\
850594562447405252086435549025458201426372823743653839636079637196816255947088\
906721823599247411649877845936579839634089371954993707527991232938777162495741\
623442671976467879603803162594587171658207614496077348108986054773872699510567\
795317790972983664087295105900503632715348230230801510591457975819642665129509\
218707693287590903322539828398770070343670872829754153264166623631305315424790\
7043063437942545270795068702852018745640741331`960.6046257324323,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.95194480212464\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
019519448021246421810419171032894931065551103042099574569003456611560287053663\
344113567471625723286540458503706850977029809762590780127490088518279291989914\
321747821501184593679207632484852377258800269273288912542068391287995164717186\
721094777316470688925461356975106985456152884381342272987260838324974157729076\
690798874397508651414051512843340918959893834177314703206806072651610891449726\
099491475976597955648272687951023021091688113241895511749039182810859152800105\
990109505386489597996205517669378151669007565334356626882925110712031925130321\
937809290305070360628371791692510641274584982051332380383958972527464657539611\
163347122795652604637161673121930653699308236624587365227714546920955085521749\
317093627454127250735086755032486062210249975557973056282302091210548738533397\
200664955179377085267008727259965620430779615372536077887900418937149889836372\
025558506277369378461304501375338758198636610257487227723639307825341642271840\
8891742186269126385855812458284367415158536305`960.6046257324323,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.14859176054309\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -1.\
148591760543089652635335024147234560951380147046040569820432112017001900413260\
443930036428020058280469909599909998022526467842414051806673583213907332174611\
711975857850320599990015602572740764192664589594333316504926423769459143934725\
380347132363356615289867088562015650895546298737371729452733490226067016839619\
128390226298687457686839471840145389201134835018033900035820157389901174205854\
221405972001826927931325373288062977514398255696784880767607821698797732792189\
633485395470558482327927692437559507652764873967044279046074269480458110205292\
572759909347196613496170129168171062226943092266077351595533870387633214169418\
981511194841881503961945727615707293224945873513984078766299087732138216135036\
134132352971395523340004492197369785413998756034435806510455079497350301240356\
106522075913800013575625216443497588536298471260094689788604299396935296324391\
967933259006523449347946690021347684703784828361097994587249811108758113798383\
5774464221832859065783016491500554066535`960.6046257324323*^-6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.51614167783829\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-12\"\>"]}],
        ShowStringCharacters->False],
       -2.\
516141677838292542332911979388025903772999193719011744926234556071113357390579\
692073997153644144521657871606228647715258208021454465612121756408968516523454\
165753705720621078208619572072499148197459121562996065816805134690782648000997\
548529580130484926996673869356484970972209308034015486242618876366299915945985\
993811798972392211375147709345198891592999680827352745880471625421573379521547\
632097173899794857641465905893977301459820578199543761973872059146474280797560\
951939955598364771531676959943908056250310603984339708436802057505526525646220\
923421775397205959508038910966637889563105310600597836948112802722956140466586\
327566541915479219150902205372179246017964349737991772442024505908030765426036\
312712105485567940590836271391121471498594659795735692735386546693002548105421\
561282063427726759443666086165247665644815666123246628275365026454684706177264\
748807719801359814081924002543160115919705823624800909269584915929090526155418\
6808147306032462097014639796766155`960.6046257324323*^-12,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.50685174232093\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-19\"\>"]}],
        ShowStringCharacters->False],
       -1.\
506851742320931497799584805545296612414195375053446564928466356999467315097028\
361890830808596944276528558960152393901556204711185912288132213198382064314951\
531869111459981914732806290211855091427958901918352712819815144449704159380731\
151176869280103640085645332906717627754907316073249136201143420083963648153135\
087762874636384754429000662540518634523212574496384487489383315851416405689998\
532225277883252573421051710757954431780647704182768870200997922781792071521897\
092633912523934879978271448146600587107762041752975110322819072044326763690667\
913527386919978608793165774255262009633010746482930864113086333640280682863896\
178915062501671796975879418197757864958847992047975690285448600945225492859415\
353872351328370916815329403367302182111077083801860226132538580888734764986016\
134582177706815908841621455062841446700352781397566691866064745388452150374406\
288535920768470519004649573123602309100908133367008587684968424433479413403728\
69546566102634208465025849925931151640432026012`959.7015357194314*^-19,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917060765372231*^9, 3.917060802699255*^9, 3.917067959035988*^9, 
   3.917068475200996*^9, 3.917068805756337*^9, 3.917068861969239*^9, {
   3.91706890860632*^9, 3.917068935882053*^9}, 3.917068972315549*^9, 
   3.917100396858306*^9},
 CellLabel->
  "Out[79]//ScientificForm=",ExpressionUUID->"23d0b8ac-6e90-4792-a500-\
b5ff3121240b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917068974324635*^9, 3.917068974924309*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[80]:=",ExpressionUUID->"28f7e522-9cfb-4cff-8521-96f52294ebd1"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.55708367034992\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"16\"\>"]}],
        ShowStringCharacters->False],
       -2.\
557083670349924384999766672834881937653075389173482117442442184715610873710350\
269312813530038750186314087202450541671867090216893579315219360710199942101497\
177249328614974406071328435259315358204310711954146408021898140488322645200120\
741118903475592106209373771415556327230921556462554381001694666991635323294055\
503014152948962177231593607888880643357298650616042666495131110744503660362297\
270433266047394236426408170430410614367378523858658981902800494344459345043399\
512020620657725409888262925763120899032344181628667279633157370227868099293345\
588491484481852684692154139162618930880903745320300447722603664999579556211218\
122491419055043398028411823391675198031111713615245575481739856318843381401335\
135707646097201789066998710938423386742434781212550256809381952564140063934069\
936226099237143735534720424136733366844096623435016531846071710130915092129480\
931627399445558529596287593246513550368371761091864184891866745554965527478780\
342363025137456552263161263876426482173158336764852786424972097605831326144291\
4522`1000.*^16,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.19544945732364\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"9\"\>"]}],
        ShowStringCharacters->False],
       -5.\
195449457323636700232007220265972137098338950846644432559405796870829895681926\
299245613526356152984447897468854418159274580395322582309783092432889097991876\
352890643713219613990081744891648608681219340545701191351195518090251568634251\
959498298514914057568059534840111751359054219721586508114112343894970023801910\
861624194512250978504498653594897939286256020163030199462642229618767806771892\
812953687902358034555580976221100554175748479012568327114504217543205194116685\
204439789577964363532531130686855448748228213708164558085667221690620957534735\
852762497874995664054390903588858436280499516730482469324497193357460296245702\
076034405579769128860329016134061826041751418992151184416481167557227510486306\
264631554214754175173758117460380918813494996609054907120283736653469435395615\
549892938665232847506512215474836736697085624950673308395772309348726057690503\
905630283503909493685472000591045964259119538749998116020662584249526181865743\
27857491190938953871454014086376668540775146799133885996834197047395121279`\
1000.*^9,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.91869266327904\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"4\"\>"]}],
        ShowStringCharacters->False],
       -29186.\
926632790381830421932596287755253994083450092151008691371681355395051084159088\
543832881526416341328190064708101962202109507327854284250341587758973082789038\
936468927623077583902243908569995406514100738230843685790101968507880600799302\
273964225176092308013466526822938276994178308443539289925866360024498079396959\
492657825189144117870630328229995808049408919533726580206901586441029966551231\
622650982280912800889282200611563019458868329016154451312718804719181467547504\
175962275898739330846092061844493262149350009046018746260406321074684579926351\
671700076375299965909311846074232700054247938433673185210741980342346073771942\
362684214210786763897343023040410764815929697749873885218026203877379662609624\
367045405561644528472130644383779604340337705549051689081984727316811219386150\
694743254180308039756866122354319524287510959206397990489970870370884316343535\
666664973599596261126933958260703777794822008510887012154055351317385446644102\
092234112094036729165319821462003615721587561705293748464396674506309774767669\
8765839`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-6.50384980000174\"\>",
        ShowStringCharacters->False],
       -6.\
503849800001739728307913742290576821436919037839130592073390550659583879116060\
897013484635858688974889381311727104840514929126316967641065392844446766315161\
310853654989431500344734800826217196592322168352978947860731971116787957564625\
454897501285375890873628396993458701830403153797580670920298148352263944015174\
272068746264395010033878649230454417987593046301870312711071132063628790608889\
306584646867466560873264158359318441813173773090363549278857157065720148877573\
644029051429543842691368620075316704615426369536071636647013120144595503781309\
850594562447405252086435549025458201426372823743653839636079637196816255947088\
906721823599247411649877845936579839634089371954993707527991232938777162495741\
623442671976467879603803162594587171658207614496077348108986054773872699510567\
795317790972983664087295105900503632715348230230801510591457975819642665129509\
218707693287590903322539828398770070343670872829754153264166623631305315424790\
704306343794254527079506870285201874564074133082791928266006005332902765675984\
7534238`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.95194480212464\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
019519448021246421810419171032894931065551103042099574569003456611560287053663\
344113567471625723286540458503706850977029809762590780127490088518279291989914\
321747821501184593679207632484852377258800269273288912542068391287995164717186\
721094777316470688925461356975106985456152884381342272987260838324974157729076\
690798874397508651414051512843340918959893834177314703206806072651610891449726\
099491475976597955648272687951023021091688113241895511749039182810859152800105\
990109505386489597996205517669378151669007565334356626882925110712031925130321\
937809290305070360628371791692510641274584982051332380383958972527464657539611\
163347122795652604637161673121930653699308236624587365227714546920955085521749\
317093627454127250735086755032486062210249975557973056282302091210548738533397\
200664955179377085267008727259965620430779615372536077887900418937149889836372\
025558506277369378461304501375338758198636610257487227723639307825341642271840\
889174218626912638585581245828436741515853630512737129202558549419924027904888\
2300408`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.14859176054309\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -1.\
148591760543089652635335024147234560951380147046040569820432112017001900413260\
443930036428020058280469909599909998022526467842414051806673583213907332174611\
711975857850320599990015602572740764192664589594333316504926423769459143934725\
380347132363356615289867088562015650895546298737371729452733490226067016839619\
128390226298687457686839471840145389201134835018033900035820157389901174205854\
221405972001826927931325373288062977514398255696784880767607821698797732792189\
633485395470558482327927692437559507652764873967044279046074269480458110205292\
572759909347196613496170129168171062226943092266077351595533870387633214169418\
981511194841881503961945727615707293224945873513984078766299087732138216135036\
134132352971395523340004492197369785413998756034435806510455079497350301240356\
106522075913800013575625216443497588536298471260094689788604299396935296324391\
967933259006523449347946690021347684703784828361097994587249811108758113798383\
577446422183285906578301649150055406653521261033089851153130395245693620431722\
`1000.*^-6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.51614167783829\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-12\"\>"]}],
        ShowStringCharacters->False],
       -2.\
516141677838292542332911979388025903772999193719011744926234556071113357390579\
692073997153644144521657871606228647715258208021454465612121756408968516523454\
165753705720621078208619572072499148197459121562996065816805134690782648000997\
548529580130484926996673869356484970972209308034015486242618876366299915945985\
993811798972392211375147709345198891592999680827352745880471625421573379521547\
632097173899794857641465905893977301459820578199543761973872059146474280797560\
951939955598364771531676959943908056250310603984339708436802057505526525646220\
923421775397205959508038910966637889563105310600597836948112802722956140466586\
327566541915479219150902205372179246017964349737991772442024505908030765426036\
312712105485567940590836271391121471498594659795735692735386546693002548105421\
561282063427726759443666086165247665644815666123246628275365026454684706177264\
748807719801359814081924002543160115919705823624800909269584915929090526155418\
680814730603246209701463979676615444727814319386454502613236132128966829055356\
99477954801013`1000.*^-12,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.50685174232093\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-19\"\>"]}],
        ShowStringCharacters->False],
       -1.\
506851742320931497799584805545296612414195375053446564928466356999467315097028\
361890830808596944276528558960152393901556204711185912288132213198382064314951\
531869111459981914732806290211855091427958901918352712819815144449704159380731\
151176869280103640085645332906717627754907316073249136201143420083963648153135\
087762874636384754429000662540518634523212574496384487489383315851416405689998\
532225277883252573421051710757954431780647704182768870200997922781792071521897\
092633912523934879978271448146600587107762041752975110322819072044326763690667\
913527386919978608793165774255262009633010746482930864113086333640280682863896\
178915062501671796975879418197757864958847992047975690285448600945225492859415\
353872351328370916815329403367302182111077083801860226132538580888734764986016\
134582177706815908841621455062841446700352781397566691866064745388452150374406\
288535920768470519004649573123602309100908133367008587684968424433479413403728\
695465661026342084650258499259311516404320260108241806315097416691805970222182\
8621231`1000.*^-19,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917068975481885*^9, 3.917100400242782*^9},
 CellLabel->
  "Out[80]//ScientificForm=",ExpressionUUID->"d9c91538-2be6-488d-96ec-\
6a71721054eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917072010694374*^9, 3.917072010853434*^9}, {3.917072068847477*^9, 
   3.9170720869998493`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[81]:=",ExpressionUUID->"e6c0897e-9f80-4a62-9ad7-e1d6673b80cb"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.55708367034992\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"16\"\>"]}],
        ShowStringCharacters->False],
       -2.\
557083670349924384999766672834881937653075389173482117442442184715610873710350\
269312813530038750186314087202450541671867090216893579315219360710199942101497\
177249328614974406071328435259315358204310711954146408021898140488322645200120\
741118903475592106209373771415556327230921556462554381001694666991635323294055\
503014152948962177231593607888880643357298650616042666495131110744503660362297\
270433266047394236426408170430410614367378523858658981902800494344459345043399\
512020620657725409888262925763120899032344181628667279633157370227868099293345\
588491484481852684692154139162618930880903745320300447722603664999579556211218\
122491419055043398028411823391675198031111713615245575481739856318843381401335\
135707646097201789066998710938423386742434781212550256809381952564140063934069\
936226099237143735534720424136733366844096623435016531846071710130915092129480\
931627399445558529596287593246513550368371761091864184891866745554965527478780\
342363025137456552263161263876426482173158336764852786424972097605831326144291\
4525`998.9463948386835*^16,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.19544945732364\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"9\"\>"]}],
        ShowStringCharacters->False],
       -5.\
195449457323636700232007220265972137098338950846644432559405796870829895681926\
299245613526356152984447897468854418159274580395322582309783092432889097991876\
352890643713219613990081744891648608681219340545701191351195518090251568634251\
959498298514914057568059534840111751359054219721586508114112343894970023801910\
861624194512250978504498653594897939286256020163030199462642229618767806771892\
812953687902358034555580976221100554175748479012568327114504217543205194116685\
204439789577964363532531130686855448748228213708164558085667221690620957534735\
852762497874995664054390903588858436280499516730482469324497193357460296245702\
076034405579769128860329016134061826041751418992151184416481167557227510486306\
264631554214754175173758117460380918813494996609054907120283736653469435395615\
549892938665232847506512215474836736697085624950673308395772309348726057690503\
905630283503909493685472000591045964259119538749998116020662584249526181865743\
278574911909389538714540140863766685407751467991338859968341970473951212664`\
998.7958749602146*^9,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.91869266327904\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"4\"\>"]}],
        ShowStringCharacters->False],
       -29186.\
926632790381830421932596287755253994083450092151008691371681355395051084159088\
543832881526416341328190064708101962202109507327854284250341587758973082789038\
936468927623077583902243908569995406514100738230843685790101968507880600799302\
273964225176092308013466526822938276994178308443539289925866360024498079396959\
492657825189144117870630328229995808049408919533726580206901586441029966551231\
622650982280912800889282200611563019458868329016154451312718804719181467547504\
175962275898739330846092061844493262149350009046018746260406321074684579926351\
671700076375299965909311846074232700054247938433673185210741980342346073771942\
362684214210786763897343023040410764815929697749873885218026203877379662609624\
367045405561644528472130644383779604340337705549051689081984727316811219386150\
694743254180308039756866122354319524287510959206397990489970870370884316343535\
666664973599596261126933958260703777794822008510887012154055351317385446644102\
092234112094036729165319821462003615721587561705293748464396674506309774767200\
8841192`998.9461960032316,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-6.50384980000174\"\>",
        ShowStringCharacters->False],
       -6.\
503849800001739728307913742290576821436919037839130592073390550659583879116060\
897013484635858688974889381311727104840514929126316967641065392844446766315161\
310853654989431500344734800826217196592322168352978947860731971116787957564625\
454897501285375890873628396993458701830403153797580670920298148352263944015174\
272068746264395010033878649230454417987593046301870312711071132063628790608889\
306584646867466560873264158359318441813173773090363549278857157065720148877573\
644029051429543842691368620075316704615426369536071636647013120144595503781309\
850594562447405252086435549025458201426372823743653839636079637196816255947088\
906721823599247411649877845936579839634089371954993707527991232938777162495741\
623442671976467879603803162594587171658207614496077348108986054773872699510567\
795317790972983664087295105900503632715348230230801510591457975819642665129509\
218707693287590903322539828398770070343670872829754153264166623631305315424790\
704306343794254527079506870285201874564074133082791928266006005334314687225616\
827131`998.9435944796428,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.95194480212464\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
019519448021246421810419171032894931065551103042099574569003456611560287053663\
344113567471625723286540458503706850977029809762590780127490088518279291989914\
321747821501184593679207632484852377258800269273288912542068391287995164717186\
721094777316470688925461356975106985456152884381342272987260838324974157729076\
690798874397508651414051512843340918959893834177314703206806072651610891449726\
099491475976597955648272687951023021091688113241895511749039182810859152800105\
990109505386489597996205517669378151669007565334356626882925110712031925130321\
937809290305070360628371791692510641274584982051332380383958972527464657539611\
163347122795652604637161673121930653699308236624587365227714546920955085521749\
317093627454127250735086755032486062210249975557973056282302091210548738533397\
200664955179377085267008727259965620430779615372536077887900418937149889836372\
025558506277369378461304501375338758198636610257487227723639307825341642271840\
889174218626912638585581245828436741515853630512737129202558549419924027904878\
9306469`998.9437364938042,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.14859176054309\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -1.\
148591760543089652635335024147234560951380147046040569820432112017001900413260\
443930036428020058280469909599909998022526467842414051806673583213907332174611\
711975857850320599990015602572740764192664589594333316504926423769459143934725\
380347132363356615289867088562015650895546298737371729452733490226067016839619\
128390226298687457686839471840145389201134835018033900035820157389901174205854\
221405972001826927931325373288062977514398255696784880767607821698797732792189\
633485395470558482327927692437559507652764873967044279046074269480458110205292\
572759909347196613496170129168171062226943092266077351595533870387633214169418\
981511194841881503961945727615707293224945873513984078766299087732138216135036\
134132352971395523340004492197369785413998756034435806510455079497350301240356\
106522075913800013575625216443497588536298471260094689788604299396935296324391\
967933259006523449347946690021347684703784828361097994587249811108758113798383\
577446422183285906578301649150055406653521261033089851153130395245693620431734\
1`998.9463418482003*^-6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.51614167783829\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-12\"\>"]}],
        ShowStringCharacters->False],
       -2.\
516141677838292542332911979388025903772999193719011744926234556071113357390579\
692073997153644144521657871606228647715258208021454465612121756408968516523454\
165753705720621078208619572072499148197459121562996065816805134690782648000997\
548529580130484926996673869356484970972209308034015486242618876366299915945985\
993811798972392211375147709345198891592999680827352745880471625421573379521547\
632097173899794857641465905893977301459820578199543761973872059146474280797560\
951939955598364771531676959943908056250310603984339708436802057505526525646220\
923421775397205959508038910966637889563105310600597836948112802722956140466586\
327566541915479219150902205372179246017964349737991772442024505908030765426036\
312712105485567940590836271391121471498594659795735692735386546693002548105421\
561282063427726759443666086165247665644815666123246628275365026454684706177264\
748807719801359814081924002543160115919705823624800909269584915929090526155418\
6808147306032462097014639796766154447278143193864545026132361321289668291`998.\
946393060275*^-12,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.50685174232093\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-19\"\>"]}],
        ShowStringCharacters->False],
       -1.\
506851742320931497799584805545296612414195375053446564928466356999467315097028\
361890830808596944276528558960152393901556204711185912288132213198382064314951\
531869111459981914732806290211855091427958901918352712819815144449704159380731\
151176869280103640085645332906717627754907316073249136201143420083963648153135\
087762874636384754429000662540518634523212574496384487489383315851416405689998\
532225277883252573421051710757954431780647704182768870200997922781792071521897\
092633912523934879978271448146600587107762041752975110322819072044326763690667\
913527386919978608793165774255262009633010746482930864113086333640280682863896\
178915062501671796975879418197757864958847992047975690285448600945225492859415\
353872351328370916815329403367302182111077083801860226132538580888734764986016\
134582177706815908841621455062841446700352781397566691866064745388452150374406\
288535920768470519004649573123602309100908133367008587684968424433479413403728\
695465661026342084650258499259311516404320260108241806315097416691805970222182\
8621237`998.7958799653137*^-19,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917100401925061*^9},
 CellLabel->
  "Out[81]//ScientificForm=",ExpressionUUID->"bfc6e981-42cb-4931-8a66-\
d8be9d36a748"]
}, Open  ]],

Cell[TextData[StyleBox["Generating function zeros for x = 999/1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.9170689688201733`*^9, 3.9170689695870247`*^9}, {3.917069003444968*^9, 
  3.917069006491991*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e3366158-c853-42cf-a5ca-e2dfa32f91b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170689710050783`*^9, 3.9170689715965233`*^9}, {
   3.917069009509342*^9, 3.917069012413776*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[82]:=",ExpressionUUID->"bd0e9567-0c0e-4176-a568-d7370096004f"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.34243325436740\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"100\"\>"]}],
        ShowStringCharacters->False],
       -5.\
342433254367399877608734446620193627962417235651009246409385757990346302874429\
001604781819505395808504706625419365468111224869925793124961919591573487236658\
573055491290979064631806843876614444790177321015594186486587650959752701827596\
439115583303960245346578296693999433297778284811686735752279665688753402201123\
012333358418481770971928739673098880378737683193624149201315975703936240911306\
737580752395440025163913839128894965030608873709125170287668476125092031834687\
840905526617856696865742057038551883657386956882078158736230133079459936171888\
026874047685495465349480244333442527681198469976504929726319059896236040188513\
068587513967027598454686947951076801138443526982790715701229190808768895371267\
627807450511889975438709483906363085503390091035201511371742580703189583352629\
099691525344169414248745770367361360221381389649356745623167473517421827640350\
582776778046955643645682968050131788923776396703062821387185304340193768181485\
766287182491133830099903596877262092021335026389943950616896820505106048823949\
33303256916`1000.*^100,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.88301876738646\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"82\"\>"]}],
        ShowStringCharacters->False],
       -3.\
883018767386458777443762732940454806131486021912173305182296758375000735228673\
826740173027897372394393547023359445653884360377420474396513051613865682060990\
539317195711980422537809524240167851891478051776338452667286815670290548393533\
142730222496247076543810035690941341570041484291776309889678677852167503736281\
352375032218812355792751425860027411053912478034699799121813005343684538942850\
608636776819679542761979026330094590046510887830936407583008075980758745562659\
335324746479279841159712816579142922390731657378105323179763457235203853291568\
856029689666241651433117984118013046680623469170732489115846623820280710894540\
246271059923293078967918697421714867041658784364401501865923883063638619641332\
156440282231876123376586539937720211306347450218069882901008145007952167783371\
108943853344086867075245924602605450235172490901416553675389069678419287325668\
280871838548298222719656086233014472574700104869972710128685627625562481095905\
847901997133598706920790192409399986558757877929612346662982715857618210719902\
433581998547`1000.*^82,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.27711713209708\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"65\"\>"]}],
        ShowStringCharacters->False],
       -6.\
277117132097080765125762423670297940040398412396758508716136522602806920160494\
529040408008002687764212248493114530422709100199606657334416468638015387338455\
348332643708110806444607621959365194661704232292107022029967630111725584654166\
680117712055546413482290986712463163259115842427497477991322353958452889217918\
218406384996383668974299694789502999666223689861485631315008714518383151379894\
979026352605403408586271225013428155642847785771509963047636181299445444966056\
203676543700601450659425608663828428443367683436225487205972127240380976516546\
068515067835359488991435030731725654513676949271433275082473190540486535820985\
742167877678753178619689087365375576167512882066046981185699040275806965346858\
466879822523343539123284809093287781805913907496486909619681078473758274930030\
205071939229904569567173110381577981581478604189819543778364656250292045186959\
312940202348406087855424511003352895962306417096876195025045002970598261141511\
2641000700000958797345852585393274660199687825065360437932190343239967825`\
1000.*^65,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.31570417099574\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"50\"\>"]}],
        ShowStringCharacters->False],
       -1.\
315704170995737656308766827581379059261839158438264588211921613540752125225603\
787512028448397377672195890127254217387426428204572621795977791244678313218453\
097762392940104069612669812215110358783372605508337416089269002015485953031476\
883517113144462054451522763023000415377752939346772418495566972067910703916866\
502285729328730486210821025343754045930585178341954140503842654227452780601088\
988535955627369366219862634994850625283090486504151556891501325968776267292136\
960103404951981017263615897984245623817594557267417999181577327243806339763743\
006847340030599576064540900511525935355110776218156643496571249965494563760875\
307148883706667981367267464695859058452313206816616628709121009968486933177915\
265705669623399135981886984903397438015201359040120213781516769567468031841852\
322693552324792361393836992429470469815977063590219282617509238123213678626568\
202762552448607275062516064512939380671052732221827921722927232537928043916582\
43218735019481550452835664246487454656601133248474145215906526281463908786205`\
1000.*^50,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.46356771601056\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"35\"\>"]}],
        ShowStringCharacters->False],
       -3.\
463567716010561490435305872575897773460040376068493517537906393598948227123943\
347547466438997749704736585849434726422446888843405414132925826619494512208527\
570879971432981608215933011523626474678069054973311846338005518676506957939738\
935329778027111911690237765048865359811659261621265480268096398663589666509276\
512700795250500240107336360801989701871741518223568802121501017713007901422054\
105994504154766172981082612545633298984679293720918248168250092185199144500931\
387493147290926825200899199712250589337491478619962015316204577005955099314332\
138193736914061571211270764382555964336775065089802746629889083894260795483845\
297416261206522623428244236930244630890620847405490988452222806457267839748920\
789111822111335891821069255649755670100074252983125960569900671031574103490319\
278012120391517611327320097778048655195275976240498029428736370519398102717903\
387646690963920153602823532315680862141971954777943405857738304881062813175879\
241151978150697709213093856601485769596519096315054069411223403292163420775519\
889`1000.*^35,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.57997263902946\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"22\"\>"]}],
        ShowStringCharacters->False],
       -1.\
579972639029460847688185867655359431974326161217773751022441393797343857850837\
161025106189615893104554982118429181940758249953838930462981384936462923506629\
492966300742554749317985567391889221116718551874647207333584995529940687958880\
727299626284633777889437423428163808249965855929956395976156267691111710662744\
723407040166386810035193604537877882904475841687330601797138286690136110626802\
259390231107542327075169660876506686885140453267457413728728642628488163915216\
216108933770421077889877558921420011746883898391889293402930220925996275328136\
602987467094776325883389224870696486770642458927513974328723854598804510334342\
866226392175360996270746609933448543236276993083467374534086498326279526709454\
538860173857570509188748217102406760694364463468897590143675826634565223755328\
525431876816342693300755043191163430829372292329119437364722512089267132429520\
202613174038746984505832652936626605893551585907864185695143515864654759457878\
722571846338711355323231473214145254167557142068330792222325834081286121014994\
8179149569`1000.*^22,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.06322244379733\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"10\"\>"]}],
        ShowStringCharacters->False],
       -3.\
063222443797330774343256575298407600889431311767656148630318180271370024467655\
980688872476797730295861080223677122294942613054553122243094306943754488367904\
693011200605477327465785405569480672468346525388560060837811777330905098879774\
036817546893977783913459898044718174764888143221692080568835934192173664218920\
003849787951379462135473085856988215340600867291136411772741135984048253072910\
403504742287766674868320212464660979330550116514987881039612876395507531822557\
347265471479434754845612246282706329467507392665324172743338570095926282555777\
695265875995898728947936195008405839578228274972974722962821360737081331767221\
465140786615928862255321434294377789012568593105963467835117704324125105933837\
184001892148007873386451415325955912124325612655735965263047608977668661559805\
339662933648303441616057157962187441603345312978770138053099984245283907669772\
455284564469124376411444778940540963764954456112626978485490384257850214643052\
4338161006765018968772941592076603170986258114521187264259235845450670700775`\
1000.*^10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.82539182955626\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -68.\
253918295562633903656092672420808645103251598300252022747402865569936800511416\
882580538472808648225317711626088650886418971919123151628696494984484018501968\
424014673212048807388722017882195474497476112538335832424046387927402657520099\
370005236443282415511871011688797652342484571693979970516048269600509271296068\
603800626485463149129459285570300612230259592302015498713094625509283206321261\
356077258835514967038738425617071016441521351551160444117644599194933707543187\
056677321592694466710428122244799653811942351413187010530036692321387462946829\
108878700289792631008932968649583132050143738700842313707818948433977722022609\
186661311695302709497744014750103441763705036142372776921179113235101684535736\
494424415585454594492617338767173464305855887835591706766133036055454097425435\
746733563669645013855937059561419275774346659166449675262617634869870781991830\
735848204801828628028312853755201325785318228930766798060916000179723163842414\
610630124198356610848217185669493908799152248752057661869494529948783785599447\
4147065`1000.,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917060765372231*^9, 3.917060802699255*^9, 3.917067959035988*^9, 
   3.917068475200996*^9, 3.917068805756337*^9, 3.917068861969239*^9, {
   3.91706890860632*^9, 3.917068935882053*^9}, 3.917068972315549*^9, 
   3.917069046614691*^9, 3.9171004047083483`*^9},
 CellLabel->
  "Out[82]//ScientificForm=",ExpressionUUID->"9840a662-1f87-45e1-8760-\
e0284e2844c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917068974324635*^9, 3.917068974924309*^9}, {3.917069020748538*^9, 
   3.917069022427997*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[83]:=",ExpressionUUID->"c1622bce-0cb1-4fe3-a117-0b77eb47717b"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.34243325436740\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"100\"\>"]}],
        ShowStringCharacters->False],
       -5.\
342433254367399877608734446620193627962417235651009246409385757990346302874429\
001604781819505395808504706625419365468111224869925793124961919591573487236658\
573055491290979064631806843876614444790177321015594186486587650959752701827596\
439115583303960245346578296693999433297778284811686735752279665688753402201123\
012333358418481770971928739673098880378737683193624149201315975703936240911306\
737580752395440025163913839128894965030608873709125170287668476125092031834687\
840905526617856696865742057038551883657386956882078158736230133079459936171888\
026874047685495465349480244333442527681198469976504929726319059896236040188513\
068587513967027598454686947951076801138443526982790715701229190808768895371267\
627807450511889975438709483906363085503390091035201511371742580703189583352629\
099691525344169414248745770367361360221381389649356745623167473517421827640350\
582776778046955643645682968050131788923776396703062821387185304340193768181485\
766287182491133830099903596877262092021335026389943950616896820505106048823949\
33303248172`1000.*^100,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.88301876738646\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"82\"\>"]}],
        ShowStringCharacters->False],
       -3.\
883018767386458777443762732940454806131486021912173305182296758375000735228673\
826740173027897372394393547023359445653884360377420474396513051613865682060990\
539317195711980422537809524240167851891478051776338452667286815670290548393533\
142730222496247076543810035690941341570041484291776309889678677852167503736281\
352375032218812355792751425860027411053912478034699799121813005343684538942850\
608636776819679542761979026330094590046510887830936407583008075980758745562659\
335324746479279841159712816579142922390731657378105323179763457235203853291568\
856029689666241651433117984118013046680623469170732489115846623820280710894540\
246271059923293078967918697421714867041658784364401501865923883063638619641332\
156440282231876123376586539937720211306347450218069882901008145007952167783371\
108943853344086867075245924602605450235172490901416553675389069678419287325668\
280871838548298222719656086233014472574700104869972710128685627625562481095905\
847901997133598706920790192409399986558757877929612346662982715857618210719902\
433581915449`1000.*^82,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.27711713209708\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"65\"\>"]}],
        ShowStringCharacters->False],
       -6.\
277117132097080765125762423670297940040398412396758508716136522602806920160494\
529040408008002687764212248493114530422709100199606657334416468638015387338455\
348332643708110806444607621959365194661704232292107022029967630111725584654166\
680117712055546413482290986712463163259115842427497477991322353958452889217918\
218406384996383668974299694789502999666223689861485631315008714518383151379894\
979026352605403408586271225013428155642847785771509963047636181299445444966056\
203676543700601450659425608663828428443367683436225487205972127240380976516546\
068515067835359488991435030731725654513676949271433275082473190540486535820985\
742167877678753178619689087365375576167512882066046981185699040275806965346858\
466879822523343539123284809093287781805913907496486909619681078473758274930030\
205071939229904569567173110381577981581478604189819543778364656250292045186959\
312940202348406087855424511003352895962306417096876195025045002970598261141511\
2641000700000958797345852585393274660199687825065360437932190343239967825`\
1000.*^65,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.31570417099574\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"50\"\>"]}],
        ShowStringCharacters->False],
       -1.\
315704170995737656308766827581379059261839158438264588211921613540752125225603\
787512028448397377672195890127254217387426428204572621795977791244678313218453\
097762392940104069612669812215110358783372605508337416089269002015485953031476\
883517113144462054451522763023000415377752939346772418495566972067910703916866\
502285729328730486210821025343754045930585178341954140503842654227452780601088\
988535955627369366219862634994850625283090486504151556891501325968776267292136\
960103404951981017263615897984245623817594557267417999181577327243806339763743\
006847340030599576064540900511525935355110776218156643496571249965494563760875\
307148883706667981367267464695859058452313206816616628709121009968486933177915\
265705669623399135981886984903397438015201359040120213781516769567468031841852\
322693552324792361393836992429470469815977063590219282617509238123213678626568\
202762552448607275062516064512939380671052732221827921722927232537928043916582\
43218735019481550452835664246487454656601133248474145215906526281463908786205`\
1000.*^50,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.46356771601056\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"35\"\>"]}],
        ShowStringCharacters->False],
       -3.\
463567716010561490435305872575897773460040376068493517537906393598948227123943\
347547466438997749704736585849434726422446888843405414132925826619494512208527\
570879971432981608215933011523626474678069054973311846338005518676506957939738\
935329778027111911690237765048865359811659261621265480268096398663589666509276\
512700795250500240107336360801989701871741518223568802121501017713007901422054\
105994504154766172981082612545633298984679293720918248168250092185199144500931\
387493147290926825200899199712250589337491478619962015316204577005955099314332\
138193736914061571211270764382555964336775065089802746629889083894260795483845\
297416261206522623428244236930244630890620847405490988452222806457267839748920\
789111822111335891821069255649755670100074252983125960569900671031574103490319\
278012120391517611327320097778048655195275976240498029428736370519398102717903\
387646690963920153602823532315680862141971954777943405857738304881062813175879\
241151978150697709213093856601485769596519096315054069411223403292163420775519\
889`1000.*^35,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.57997263902946\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"22\"\>"]}],
        ShowStringCharacters->False],
       -1.\
579972639029460847688185867655359431974326161217773751022441393797343857850837\
161025106189615893104554982118429181940758249953838930462981384936462923506629\
492966300742554749317985567391889221116718551874647207333584995529940687958880\
727299626284633777889437423428163808249965855929956395976156267691111710662744\
723407040166386810035193604537877882904475841687330601797138286690136110626802\
259390231107542327075169660876506686885140453267457413728728642628488163915216\
216108933770421077889877558921420011746883898391889293402930220925996275328136\
602987467094776325883389224870696486770642458927513974328723854598804510334342\
866226392175360996270746609933448543236276993083467374534086498326279526709454\
538860173857570509188748217102406760694364463468897590143675826634565223755328\
525431876816342693300755043191163430829372292329119437364722512089267132429520\
202613174038746984505832652936626605893551585907864185695143515864654759457878\
722571846338711355323231473214145254167557142068330792222325834081286121014994\
8179149232`1000.*^22,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.06322244379733\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"10\"\>"]}],
        ShowStringCharacters->False],
       -3.\
063222443797330774343256575298407600889431311767656148630318180271370024467655\
980688872476797730295861080223677122294942613054553122243094306943754488367904\
693011200605477327465785405569480672468346525388560060837811777330905098879774\
036817546893977783913459898044718174764888143221692080568835934192173664218920\
003849787951379462135473085856988215340600867291136411772741135984048253072910\
403504742287766674868320212464660979330550116514987881039612876395507531822557\
347265471479434754845612246282706329467507392665324172743338570095926282555777\
695265875995898728947936195008405839578228274972974722962821360737081331767221\
465140786615928862255321434294377789012568593105963467835117704324125105933837\
184001892148007873386451415325955912124325612655735965263047608977668661559805\
339662933648303441616057157962187441603345312978770138053099984245283907669772\
455284564469124376411444778940540963764954456112626978485490384257850214643052\
4338161006765018968772941592076603170986258114521187264259235845450670700775`\
1000.*^10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.82539182955626\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -68.\
253918295562633903656092672420808645103251598300252022747402865569936800511416\
882580538472808648225317711626088650886418971919123151628696494984484018501968\
424014673212048807388722017882195474497476112538335832424046387927402657520099\
370005236443282415511871011688797652342484571693979970516048269600509271296068\
603800626485463149129459285570300612230259592302015498713094625509283206321261\
356077258835514967038738425617071016441521351551160444117644599194933707543187\
056677321592694466710428122244799653811942351413187010530036692321387462946829\
108878700289792631008932968649583132050143738700842313707818948433977722022609\
186661311695302709497744014750103441763705036142372776921179113235101684535736\
494424415585454594492617338767173464305855887835591706766133036055454097425435\
746733563669645013855937059561419275774346659166449675262617634869870781991830\
735848204801828628028312853755201325785318228930766798060916000179723163842414\
610630124198356610848217185669493908799152248752057661869494529948783785599447\
4147105`1000.,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917069053658342*^9, 3.917100408478879*^9},
 CellLabel->
  "Out[83]//ScientificForm=",ExpressionUUID->"e7bd07c7-b7b0-414f-beed-\
d12ec0f4d961"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917072010694374*^9, 3.917072010853434*^9}, {3.917072068847477*^9, 
   3.917072069567284*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[84]:=",ExpressionUUID->"9c739b22-6494-4159-a2a4-3a0e6526a7c3"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ratnz", 
   "\"Solve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 84, 10, 20923437999048589195, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917100427807496*^9},
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"ccc65d80-7a46-4751-b7b5-999ba50eb78a"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.34243325436740\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"100\"\>"]}],
        ShowStringCharacters->False],
       -5.\
342433254367399877608734446620193627962417235651009246409385757990346302874429\
001604781819505395808504706625419365468111224869925793124961919591573487236658\
573055491290979064631806843876614444790177321015594186486587650959752701827596\
439115583303960245346578296693999433297778284811686735752279665688753402201123\
012333358418481770971928739673098880378737683193624149201315975703936240911306\
737580752395440025163913839128894965030608873709125170287668476125092031834687\
840905526617856696865742057038551883657386956882078158736230133079459936171888\
026874047685495465349480244333442527681198469976504929726319059896236040188513\
068587513967027598454686947951076801138443526982790715701229190808768895371267\
627807450511889975438709483906363085503390091035201511371742580703189583352629\
099691525344169414248745770367361360221381389649356745623167473517421827640350\
582776778046955643645682968050131788923776396703062821387185304340193768181485\
766287182491133830099903596877262092021335026389943950616896820451507909782228\
68600932354`998.9463950151638*^100,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.88301876738646\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"82\"\>"]}],
        ShowStringCharacters->False],
       -3.\
883018767386458777443762732940454806131486021912173305182296758375000735228673\
826740173027897372394393547023359445653884360377420474396513051613865682060990\
539317195711980422537809524240167851891478051776338452667286815670290548393533\
142730222496247076543810035690941341570041484291776309889678677852167503736281\
352375032218812355792751425860027411053912478034699799121813005343684538942850\
608636776819679542761979026330094590046510887830936407583008075980758745562659\
335324746479279841159712816579142922390731657378105323179763457235203853291568\
856029689666241651433117984118013046680623469170732489115846623820280710894540\
246271059923293078967918697421714867041658784364401501865923883063638619641332\
156440282231876123376586539937720211306347450218069882901008145007952167783371\
108943853344086867075245924602605450235172490901416553675389069678419287325668\
280871838548298222719656086233014472574700104869972710128685627625562481095905\
847901997133598706920790192409399986558757877929612346662982716102655031150218\
14258540822`998.9463950151647*^82,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.27711713209708\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"65\"\>"]}],
        ShowStringCharacters->False],
       -6.\
277117132097080765125762423670297940040398412396758508716136522602806920160494\
529040408008002687764212248493114530422709100199606657334416468638015387338455\
348332643708110806444607621959365194661704232292107022029967630111725584654166\
680117712055546413482290986712463163259115842427497477991322353958452889217918\
218406384996383668974299694789502999666223689861485631315008714518383151379894\
979026352605403408586271225013428155642847785771509963047636181299445444966056\
203676543700601450659425608663828428443367683436225487205972127240380976516546\
068515067835359488991435030731725654513676949271433275082473190540486535820985\
742167877678753178619689087365375576167512882066046981185699040275806965346858\
466879822523343539123284809093287781805913907496486909619681078473758274930030\
205071939229904569567173110381577981581478604189819543778364656250292045186959\
312940202348406087855424511003352895962306417096876195025045002970598261141511\
2641000700000958797345852585393274660199687825065360437932190342012438164`998.\
7958800173321*^65,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.31570417099574\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"50\"\>"]}],
        ShowStringCharacters->False],
       -1.\
315704170995737656308766827581379059261839158438264588211921613540752125225603\
787512028448397377672195890127254217387426428204572621795977791244678313218453\
097762392940104069612669812215110358783372605508337416089269002015485953031476\
883517113144462054451522763023000415377752939346772418495566972067910703916866\
502285729328730486210821025343754045930585178341954140503842654227452780601088\
988535955627369366219862634994850625283090486504151556891501325968776267292136\
960103404951981017263615897984245623817594557267417999181577327243806339763743\
006847340030599576064540900511525935355110776218156643496571249965494563760875\
307148883706667981367267464695859058452313206816616628709121009968486933177915\
265705669623399135981886984903397438015201359040120213781516769567468031841852\
322693552324792361393836992429470469815977063590219282617509238123213678626568\
202762552448607275062516064512939380671052732221827921722927232537928043916582\
43218735019481550452835664246487454656601133248474145215906526276196115076315`\
998.946395015163*^50,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.46356771601056\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"35\"\>"]}],
        ShowStringCharacters->False],
       -3.\
463567716010561490435305872575897773460040376068493517537906393598948227123943\
347547466438997749704736585849434726422446888843405414132925826619494512208527\
570879971432981608215933011523626474678069054973311846338005518676506957939738\
935329778027111911690237765048865359811659261621265480268096398663589666509276\
512700795250500240107336360801989701871741518223568802121501017713007901422054\
105994504154766172981082612545633298984679293720918248168250092185199144500931\
387493147290926825200899199712250589337491478619962015316204577005955099314332\
138193736914061571211270764382555964336775065089802746629889083894260795483845\
297416261206522623428244236930244630890620847405490988452222806457267839748920\
789111822111335891821069255649755670100074252983125960569900671031574103490319\
278012120391517611327320097778048655195275976240498029428736370519398102717903\
387646690963920153602823532315680862141971954777943405857738304881062813175879\
241151978150697709213093856601485769596519096315054069411223403886227390043801\
254`998.7958800173321*^35,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.57997263902946\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"22\"\>"]}],
        ShowStringCharacters->False],
       -1.\
579972639029460847688185867655359431974326161217773751022441393797343857850837\
161025106189615893104554982118429181940758249953838930462981384936462923506629\
492966300742554749317985567391889221116718551874647207333584995529940687958880\
727299626284633777889437423428163808249965855929956395976156267691111710662744\
723407040166386810035193604537877882904475841687330601797138286690136110626802\
259390231107542327075169660876506686885140453267457413728728642628488163915216\
216108933770421077889877558921420011746883898391889293402930220925996275328136\
602987467094776325883389224870696486770642458927513974328723854598804510334342\
866226392175360996270746609933448543236276993083467374534086498326279526709454\
538860173857570509188748217102406760694364463468897590143675826634565223755328\
525431876816342693300755043191163430829372292329119437364722512089267132429520\
202613174038746984505832652936626605893551585907864185695143515864654759457878\
722571846338711355323231473214145254167557142068330792222325833790037021898384\
2642671155`998.9463950151612*^22,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.06322244379733\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"10\"\>"]}],
        ShowStringCharacters->False],
       -3.\
063222443797330774343256575298407600889431311767656148630318180271370024467655\
980688872476797730295861080223677122294942613054553122243094306943754488367904\
693011200605477327465785405569480672468346525388560060837811777330905098879774\
036817546893977783913459898044718174764888143221692080568835934192173664218920\
003849787951379462135473085856988215340600867291136411772741135984048253072910\
403504742287766674868320212464660979330550116514987881039612876395507531822557\
347265471479434754845612246282706329467507392665324172743338570095926282555777\
695265875995898728947936195008405839578228274972974722962821360737081331767221\
465140786615928862255321434294377789012568593105963467835117704324125105933837\
184001892148007873386451415325955912124325612655735965263047608977668661559805\
339662933648303441616057157962187441603345312978770138053099984245283907669772\
455284564469124376411444778940540963764954456112626978485490384257850214643052\
433816100676501896877294159207660317098625811452118726425923584570909239794`\
998.9463950132262*^10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.82539182955626\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -68.\
253918295562633903656092672420808645103251598300252022747402865569936800511416\
882580538472808648225317711626088650886418971919123151628696494984484018501968\
424014673212048807388722017882195474497476112538335832424046387927402657520099\
370005236443282415511871011688797652342484571693979970516048269600509271296068\
603800626485463149129459285570300612230259592302015498713094625509283206321261\
356077258835514967038738425617071016441521351551160444117644599194933707543187\
056677321592694466710428122244799653811942351413187010530036692321387462946829\
108878700289792631008932968649583132050143738700842313707818948433977722022609\
186661311695302709497744014750103441763705036142372776921179113235101684535736\
494424415585454594492617338767173464305855887835591706766133036055454097425435\
746733563669645013855937059561419275774346659166449675262617634869870781991830\
735848204801828628028312853755201325785318228930766798060916000179723163842414\
610630124198356610848217185669493908799152248752057661869494529927026217968610\
8973188`998.7958800153962,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.9171004278158503`*^9},
 CellLabel->
  "Out[84]//ScientificForm=",ExpressionUUID->"0700a6c2-937c-4961-9e31-\
77fe8dc4d3fc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Laguerre Case", "Section",
 CellChangeTimes->{{3.916893276434387*^9, 3.916893281310855*^9}, {
  3.916895324451077*^9, 3.916895325483066*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a27eb733-d5c5-44d9-8ab1-4fbead361320"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Ns", "=", "12"}], ",", 
   RowBox[{"\[Beta]", "=", "1"}], ",", 
   RowBox[{"\[Lambda]1", "=", 
    RowBox[{"4", "   ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CDF", "'"}], "s", " ", "generated", " ", "using", " ", 
        "Laguerre"}], "-", "A"}], " ", ")"}]}]}]}], "Subsubsection"]], "Input",\

 CellChangeTimes->{{3.916893446497532*^9, 3.916893446705378*^9}, {
  3.9168942917415257`*^9, 3.916894324270287*^9}, {3.916895627789487*^9, 
  3.916895659869322*^9}, {3.917069083638212*^9, 3.91706908395469*^9}, {
  3.9171005877447777`*^9, 3.917100601044614*^9}, {3.917100649685404*^9, 
  3.917100653735057*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"041d1819-ebbb-49cd-8b10-ffec64ca2dd8"],

Cell[TextData[StyleBox["Generating function zeros for x = 1/1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"dbda8a15-e1b5-4d72-805e-9f6c3d29a11c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[98]:=",ExpressionUUID->"82de2603-f0ba-4eba-aa8a-c29fd86c7095"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.66308575568865\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-16\"\>"]}],
        ShowStringCharacters->False],
       -2.\
663085755688651821615296160698023083738190329129711357133843874983940736820598\
368184000591223436123053520807638408295527537774720226417353167390985802087138\
217096353011233299350330882809254634034502770652762035268107806556518402134993\
757154084607350607610392888498496360457887237407379702715879010160082657205795\
307611307453643196174199452189061901702392235656072832984865872566971600839892\
459660413840372841276461429402591709589504822669113922591586354056693690508959\
99619417012662991`471.1358284375305*^-16,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.75923161288926\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -2.\
759231612889264816534394461480784549205602692899431316238472720003588067686759\
940710959734224061900161477659624119956342109459063097383043389196976372143405\
323418412883089761001494748116867032322232851974346952096911969416952205646946\
733285748683981547493522487579353464649827207899747412880314042790157131582811\
367194329487525783334493131220255036549153393215058587094096840281318745474570\
689334909056020876642861935621596310132946569686187716205662443647410459881375\
4708231109292088805499156307461`471.1358284375305*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.12928579327514\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       -3.\
129285793275141002704429895693325475625532621406837220489225715531809526384799\
457773888036734564747087779115444983992147552868238968835029809193185449623150\
998415509961858116234394543618232486989598939688179322731323044716601010651062\
389238786310915468985861059463345609170511172490811756862714330837459844839068\
147343833180452180050632287847666319656397364320511911113649802888893405992489\
199467921053181257972519229708331170711622068850705170784596911563258547439854\
91990487447461403413513239`471.1358284375305*^-26,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.16265128126681\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-31\"\>"]}],
        ShowStringCharacters->False],
       -3.\
162651281266805696878235840202133341254986441539729457878789129410673344042437\
295507691220346036215174999768642713063658441048023199046631023801173075341578\
835062432401680479648908403133442252731174746524378065469280452030213797457106\
708117174457626722463512086698595442626117552486165361724206855678079496643654\
168136445498593551103906872893146409638316323092511423072193836435863625867813\
937576679861195433989382871347686128275724390068515577888759219358726868486322\
992478912514070576138`471.1358284375305*^-31,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.68189552982687\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-36\"\>"]}],
        ShowStringCharacters->False],
       -2.\
681895529826866164997156028891709414491389886985610212486527494917191225943660\
503492019069905332887998969085893466884160991783837472209176978508717000126458\
452723093721481256257410154246089205511884604979337987790921798087740782769299\
844291293691133151789871523139558349305900726980744084502152775306505898334089\
888212875858385017165233276039869857269197100441776584703707231213078111099477\
968272655179618371117448425379801201779680688376345864450469363753637586379106\
4428642647166502`471.1358284375305*^-36,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.86276581606678\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-41\"\>"]}],
        ShowStringCharacters->False],
       -1.\
862765816066776947184563470650778142426294706385151264080131486857990739691026\
689975804927541744571361958436350762764925557822098127712363012455040921353091\
271433926739762183237783975897576572121182896678966877211743015212480124082634\
143720541867006616096960399644596214587962988271643849496912034884065077149535\
612630196498705442298755009379732987564410105280364557377572590966902444044519\
020313277180448465165082828504246803615252078267294125017932402192520183145372\
356324491641337137391814890131`471.1358284375305*^-41,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.04532113016338\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-46\"\>"]}],
        ShowStringCharacters->False],
       -1.\
045321130163377654211710736759288647082565645258157720322357258575111646794671\
685592490940445422728034835209248280616513534357122301581905979253093592660723\
504128815532743516132572202157576146808159883533118487813102907158382021966227\
346531734782917554103810965506430557522414876383611998588162696728962982500398\
444618459907000930081179870462655784070214015752766824397867380561467020463853\
161252702381515982091453811450203587036688798497750499377568651925792619686241\
425993210567832179885151`471.1358284375305*^-46,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.67736474268938\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-52\"\>"]}],
        ShowStringCharacters->False],
       -4.\
677364742689382621897139641528305224390014682796362377695369737951167922861588\
004490460450337724149432723806750582333932647105250230044850716867148393670625\
760473757051720808941237301516729669562538327392119682926937939992264540618657\
973740972319303908690516489599333008067972333071170116762943204706391141411258\
450094115743207745975007872930920688136934035676215995124660674030205435561295\
889677437096189332572225255641155381202718991833073831309695954357193731741965\
2702651834599044398`471.1358284375305*^-52,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.63716021918052\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-57\"\>"]}],
        ShowStringCharacters->False],
       -1.\
637160219180522693876434589860722282190062978079569938691672704281174767973866\
149795682957343610540062671121937717894470275955202343600048257527518951892123\
144716031724450310784601109015964343636564157278828211944326157743476958339953\
525144085085844395024524783355757196317222134276947770816651922061780826682277\
145384461931896603715898592663991655222918747436558216102290375770361849584691\
399672918560919226955323498998894457244562730332641285264939254613187810452935\
49797991272145`471.1358284375305*^-57,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.33177465662058\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-63\"\>"]}],
        ShowStringCharacters->False],
       -4.\
331774656620582431365650184583656473984476869474793493909471842595201085914684\
481723866583500529923025579564117163229844303222629218402637470023676818932439\
459929073339699225563959584646593115063460498947610875623703782164326873050456\
096522791149612583344368114290278236467129719554232023050974582390333150208947\
686715905811520321651989167240284265507614038276085608540668362887878909191103\
380912744784809984669522434557948547835270493804676097613117132600125808474580\
6882916795753471433981298509`471.1358284375305*^-63,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.06469540172475\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-69\"\>"]}],
        ShowStringCharacters->False],
       -8.\
064695401724745750069899671132445656476200895670989793343088405584806346119028\
149298942131384865203925475504195659566904032939872744522277698989855937651880\
180707419896506588066256893850314888900188808853686019255812959330257409718812\
917438301388434445725727615803058612371726690593848867665390662219371249225664\
307839586978020038388494275612566233665930797526281232652020945335613361543886\
248574915561025026795344435211045686269214003424294545726486416090343888769693\
6823840114702907686946`471.1358284375305*^-69,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.61276255424517\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-75\"\>"]}],
        ShowStringCharacters->False],
       -8.\
612762554245171709056668370546516910480772924757961061305834747520702159554882\
500879918467726967849399174066898661715935714500011734142874492530850575364527\
250957986361777747539075435186162822825942211534469200130642707048587304433479\
175767628370910118228705199771516493563983748918338486359894074756941013061294\
261964947200904987764472635380547096706840705009659000223206051586888144647332\
151367184344071395262167400370097017106127775783034064737948332201847857190251\
0361865787954908`470.0566467276731*^-75,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917060765372231*^9, 3.917060802699255*^9, 3.917067959035988*^9, 
   3.917068475200996*^9, 3.917068805756337*^9, 3.917068861969239*^9, {
   3.91706890860632*^9, 3.917068935882053*^9}, 3.917069184323401*^9, 
   3.917100681921006*^9},
 CellLabel->
  "Out[98]//ScientificForm=",ExpressionUUID->"dfcc7d45-d891-4e4d-91b1-\
b3d30bed08ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[99]:=",ExpressionUUID->"6d56e7f1-1977-4212-b698-f0913f0a4f33"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.66308575568865\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-16\"\>"]}],
        ShowStringCharacters->False],
       -2.\
663085755688651821615296160698023083738190329129711357133843874983940736820598\
368184000591223436123053520807638408295527537774720226417353167390985802087138\
217096353011233299350330882809254634034502770652762035268107806556518402134993\
757154084607350607610392888498496360457887237407379702715879010160082657205795\
307611307453643196174199452189061901702392235656072832984865872566971600839892\
459660413840372841276461429402591709589504822669113922591586354056693690508959\
996194170126629909473500973756785435921690249622680837561350746485448833658077\
965713515215315820612524273565864627983076089328373934477120715864954377705664\
209089385915618803879562913150161940618000321762418715858520695969653640860338\
934387931766707446887656855665894621172846208739302119430262868955886332733143\
132309029669201017178763140153673197080636376823180787301308499170621918795881\
782080009273431469872885183605026282134323300515459204472816245838247871413615\
660537521189699942221971647456478375989001524262454859549899633161474148100214\
4708259381`1000.*^-16,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.75923161288926\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -2.\
759231612889264816534394461480784549205602692899431316238472720003588067686759\
940710959734224061900161477659624119956342109459063097383043389196976372143405\
323418412883089761001494748116867032322232851974346952096911969416952205646946\
733285748683981547493522487579353464649827207899747412880314042790157131582811\
367194329487525783334493131220255036549153393215058587094096840281318745474570\
689334909056020876642861935621596310132946569686187716205662443647410459881375\
470823110929208880549915630746116461401147055297072460128080594077986642364595\
998759837012726229868100645401061491902418417931752853921589032399431880047448\
590934132805852876476679482622954427484230975263869516380602763287593608119448\
313476910870226749890038857716716677880158486171403869858059465909197906759495\
036808263734809268380349661571636019980542960496739771377888714011412196035646\
671339235474387628672703846730161833808271074303627823392866682521704032809385\
746163960465676361532880593771180542336970895311824406445783635444115179482785\
3457`1000.*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.12928579327514\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       -3.\
129285793275141002704429895693325475625532621406837220489225715531809526384799\
457773888036734564747087779115444983992147552868238968835029809193185449623150\
998415509961858116234394543618232486989598939688179322731323044716601010651062\
389238786310915468985861059463345609170511172490811756862714330837459844839068\
147343833180452180050632287847666319656397364320511911113649802888893405992489\
199467921053181257972519229708331170711622068850705170784596911563258547439854\
919904874474614034135132382513524756589282553845641321590570390670241143726186\
001183221472168328761507810179108566086065143403226210482848265870147967852861\
658383581499275795426362162056238052590595548224966742070181311148543995205601\
127381680533356563102001405601462321088011265023065798066478767805199782934107\
707817580628265245095473755717101102235626208265011578633491665801929248419370\
448590136357409867227387239181607368262273055699328868691502883031030415814124\
768877732250524493464787393818168287494218690294489442182437155310096620771708\
`1000.*^-26,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.16265128126681\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-31\"\>"]}],
        ShowStringCharacters->False],
       -3.\
162651281266805696878235840202133341254986441539729457878789129410673344042437\
295507691220346036215174999768642713063658441048023199046631023801173075341578\
835062432401680479648908403133442252731174746524378065469280452030213797457106\
708117174457626722463512086698595442626117552486165361724206855678079496643654\
168136445498593551103906872893146409638316323092511423072193836435863625867813\
937576679861195433989382871347686128275724390068515577888759219358726868486322\
992478912514070576138524324302304797669163360772360324679790426940571295688706\
947242105117594482863490364445337881518808979584721027170182434725569498416831\
890725364248395539297568449398892072379061476478937616715140764423394521036453\
284474078444926210414352393278492071210015997209185066385645948751744515864172\
060726010905716185327428605561526837331045695876214292181924875262068897078607\
246711695286082305204610731604317121154925402406868662268049977160805947434740\
0471975725373501934374090795030793873198573925921819699674502847866097177`\
1000.*^-31,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.68189552982687\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-36\"\>"]}],
        ShowStringCharacters->False],
       -2.\
681895529826866164997156028891709414491389886985610212486527494917191225943660\
503492019069905332887998969085893466884160991783837472209176978508717000126458\
452723093721481256257410154246089205511884604979337987790921798087740782769299\
844291293691133151789871523139558349305900726980744084502152775306505898334089\
888212875858385017165233276039869857269197100441776584703707231213078111099477\
968272655179618371117448425379801201779680688376345864450469363753637586379106\
442864264716650183638440042455718635641182350633472974468242173251719092403225\
152670246688571693664701909368607373526205188409994230143697141721723956134581\
065721303475116232555813145563240015876077196651011841963412554457816576387014\
807004623836869939953791833675525014646301572336958322492875324665760992039908\
870473930876715703629960443013149724407733183349001694736469916372238343829871\
709656143837923380856597474008799355350582051698772128069570338649788777702160\
258350873860213570382210906262633579045286411404945736429830789919030425848530\
739464179`1000.*^-36,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.86276581606678\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-41\"\>"]}],
        ShowStringCharacters->False],
       -1.\
862765816066776947184563470650778142426294706385151264080131486857990739691026\
689975804927541744571361958436350762764925557822098127712363012455040921353091\
271433926739762183237783975897576572121182896678966877211743015212480124082634\
143720541867006616096960399644596214587962988271643849496912034884065077149535\
612630196498705442298755009379732987564410105280364557377572590966902444044519\
020313277180448465165082828504246803615252078267294125017932402192520183145372\
356324491641337137391814890131234786520019862991839679694084521015825297022483\
268043696295921697537408855088207164202573850083485911895448034705311895955981\
547940267548049612421074122209460570396934799895659648391025680888102408289415\
249782707097093442596922526077092487677095123025588639268780285408803148640232\
117711427511479536419151659774271158811213132943009288208829624398037317377861\
880721998718917881849508758611169875442479149355442983544077222062518078354295\
437826751048011082772192917115978210247469956727924251099044818718554726306585\
1092`1000.*^-41,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.04532113016338\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-46\"\>"]}],
        ShowStringCharacters->False],
       -1.\
045321130163377654211710736759288647082565645258157720322357258575111646794671\
685592490940445422728034835209248280616513534357122301581905979253093592660723\
504128815532743516132572202157576146808159883533118487813102907158382021966227\
346531734782917554103810965506430557522414876383611998588162696728962982500398\
444618459907000930081179870462655784070214015752766824397867380561467020463853\
161252702381515982091453811450203587036688798497750499377568651925792619686241\
425993210567832179885151008812125050415664535102886121865238539917906719737896\
558893023744361758528746846434306952735864846353598434228531377279312916270220\
303560001136548730462599591182656967893931110495822228231462808904300447416511\
140563531453448282138767013619265454873491248802995489377182873597019016230516\
291388954998666246984952004146228649179744892821258602511722801212747897331964\
358281217921196840357880068637137146760885000653666732616281060133134328620651\
39806148185780505647502102919241952499392239329917297599428116430385814324855`\
1000.*^-46,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.67736474268938\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-52\"\>"]}],
        ShowStringCharacters->False],
       -4.\
677364742689382621897139641528305224390014682796362377695369737951167922861588\
004490460450337724149432723806750582333932647105250230044850716867148393670625\
760473757051720808941237301516729669562538327392119682926937939992264540618657\
973740972319303908690516489599333008067972333071170116762943204706391141411258\
450094115743207745975007872930920688136934035676215995124660674030205435561295\
889677437096189332572225255641155381202718991833073831309695954357193731741965\
270265183459904439800534584100689870863275369687832547860932786869829424613697\
746077949950763593025053024346285181972812706997377628699182435855926616029759\
462854757511519921094008433399237100435122453490999751693834425336940516439018\
537901185948764164064197051492688564966541188640079383983232199463881985565131\
541181808713659434565963931624564887221211736024084102082228014148963655774300\
014501909791623729410263295339664250515964561549602694437927246551355122354471\
222979827837676984460590509151459711782467325543178586958801236439063916054053\
8828206755494`1000.*^-52,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.63716021918052\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-57\"\>"]}],
        ShowStringCharacters->False],
       -1.\
637160219180522693876434589860722282190062978079569938691672704281174767973866\
149795682957343610540062671121937717894470275955202343600048257527518951892123\
144716031724450310784601109015964343636564157278828211944326157743476958339953\
525144085085844395024524783355757196317222134276947770816651922061780826682277\
145384461931896603715898592663991655222918747436558216102290375770361849584691\
399672918560919226955323498998894457244562730332641285264939254613187810452935\
497979912721444671406711103744565740499338247816164876331422010109384662505644\
797372384314729948829624836685692291371475335690216487789254454802481467119835\
512122197458629221288348202044206932992335856960673741650794848524884472617197\
996718780555216930215866456622323667442139237323179736885653923271556022675657\
596467757035593200108732815950350996576519639967181296292132954239781480419844\
185903284338243074856297194645406984299638567005661537422087570852905468084744\
593989457997171354232274197118113746941975895853129662692819207991195481323156\
69059578`1000.*^-57,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.33177465662058\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-63\"\>"]}],
        ShowStringCharacters->False],
       -4.\
331774656620582431365650184583656473984476869474793493909471842595201085914684\
481723866583500529923025579564117163229844303222629218402637470023676818932439\
459929073339699225563959584646593115063460498947610875623703782164326873050456\
096522791149612583344368114290278236467129719554232023050974582390333150208947\
686715905811520321651989167240284265507614038276085608540668362887878909191103\
380912744784809984669522434557948547835270493804676097613117132600125808474580\
688291679575347143398129851058537084622038562590488065029103027703279433857719\
073431369509642899392672513371375698658328888302334762408267190171501666479221\
810304650885335492717093620729447828050152740345027348331106385651344192672696\
310028486559131993509319534466433197635024033769275194899097962365305362112260\
406013102973921102298845404279937475957620966842883896313834610817354807721208\
435198069394442969319964453206852446202936831101718960179583489946127755426290\
753589732036165607464644134198737034097225729438433186299959565448736893476182\
86`1000.*^-63,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.06469540172475\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-69\"\>"]}],
        ShowStringCharacters->False],
       -8.\
064695401724745750069899671132445656476200895670989793343088405584806346119028\
149298942131384865203925475504195659566904032939872744522277698989855937651880\
180707419896506588066256893850314888900188808853686019255812959330257409718812\
917438301388434445725727615803058612371726690593848867665390662219371249225664\
307839586978020038388494275612566233665930797526281232652020945335613361543886\
248574915561025026795344435211045686269214003424294545726486416090343888769693\
682384011470290768694504268104240004349769164640412581572129413529317221917808\
742554431925056640752575556788404568354087366781688442880571791069049349811418\
655934090569860902013298122442460945238591055172381420944438994849592449440866\
562341548123800203820147517924516903431337842159528306207500333543547528486579\
556506245170648827256889045352503856397726182535405602532924392525294910756847\
848518747018260263888798750155818460970302707597718952604434560687768072357866\
47212915507692930865868439696292873551165393131455790066559948847969403152`\
1000.*^-69,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.61276255424517\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-75\"\>"]}],
        ShowStringCharacters->False],
       -8.\
612762554245171709056668370546516910480772924757961061305834747520702159554882\
500879918467726967849399174066898661715935714500011734142874492530850575364527\
250957986361777747539075435186162822825942211534469200130642707048587304433479\
175767628370910118228705199771516493563983748918338486359894074756941013061294\
261964947200904987764472635380547096706840705009659000223206051586888144647332\
151367184344071395262167400370097017106127775783034064737948332201847857190251\
036186578795490842122254807164237188736690504987795094829823116542179612067752\
009901345553543214396298789864128297044019952009249680813058300256468220214287\
467442368799406996217438445934874900684352189541087010314006083830048366972386\
721037107205254267386316613639416941775999148413160874511908621952991752722625\
508642986328263278263175245580271351147749551766135168925591268642196062386955\
425913572029439779232444567209204805398103398739630421645500344764864928002261\
748210511365825491577852509164564461487323557201620377114486462748785039293106\
48995242`1000.*^-75,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917068819681261*^9, 3.917068870246902*^9, 
  3.917068912503191*^9, 3.9170689467045927`*^9, 3.917069187677332*^9, 
  3.9171006849953833`*^9},
 CellLabel->
  "Out[99]//ScientificForm=",ExpressionUUID->"7abdbaec-eb32-4c57-b58f-\
66fbd418b9e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917072010694374*^9, 3.917072010853434*^9}, {3.917072068847477*^9, 
   3.917072093383877*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[100]:=",ExpressionUUID->"eb6edd46-80d4-4a0a-b07e-e951ed24096d"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.66308575568865\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-16\"\>"]}],
        ShowStringCharacters->False],
       -2.\
663085755688651821615296160698023083738190329129711357133843874983940736820598\
368184000591223436123053520807638408295527537774720226417353167390985802087138\
217096353011233299350330882809254634034502770652762035268107806556518402134993\
757154084607350607610392888498496360457887237407379702715879010160082657205795\
307611307453643196174199452189061901702392235656072832984865872566971600839892\
459660413840372841276461429402591709589504822669113922591586354056693690508959\
996194170126629909473500973756785435921690249622680837561350746485448833658077\
965713515215315820612524273565864627983076089328373934477120715864954377705664\
209089385915618803879562913150161940618000321762418715858520695969653640860338\
934387931766707446887656855665894621172846208739302119430262868955886332733143\
132309029669201017178763140153673197080636376823180787301308499170621918795881\
782080009273431469872885183605026282134323300515459204472816245838247871413615\
660537521189699942221971647456478375989001524262454859549899633161474148100214\
4708258537`998.7702947565277*^-16,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.75923161288926\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -2.\
759231612889264816534394461480784549205602692899431316238472720003588067686759\
940710959734224061900161477659624119956342109459063097383043389196976372143405\
323418412883089761001494748116867032322232851974346952096911969416952205646946\
733285748683981547493522487579353464649827207899747412880314042790157131582811\
367194329487525783334493131220255036549153393215058587094096840281318745474570\
689334909056020876642861935621596310132946569686187716205662443647410459881375\
470823110929208880549915630746116461401147055297072460128080594077986642364595\
998759837012726229868100645401061491902418417931752853921589032399431880047448\
590934132805852876476679482622954427484230975263869516380602763287593608119448\
313476910870226749890038857716716677880158486171403869858059465909197906759495\
036808263734809268380349661571636019980542960496739771377888714011412196035646\
671339235474387628672703846730161833808271074303627823392866682521704032809385\
746163960465676361532880593771180542336970895311824406445783635444115179482785\
3457`998.770284905733*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.12928579327514\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       -3.\
129285793275141002704429895693325475625532621406837220489225715531809526384799\
457773888036734564747087779115444983992147552868238968835029809193185449623150\
998415509961858116234394543618232486989598939688179322731323044716601010651062\
389238786310915468985861059463345609170511172490811756862714330837459844839068\
147343833180452180050632287847666319656397364320511911113649802888893405992489\
199467921053181257972519229708331170711622068850705170784596911563258547439854\
919904874474614034135132382513524756589282553845641321590570390670241143726186\
001183221472168328761507810179108566086065143403226210482848265870147967852861\
658383581499275795426362162056238052590595548224966742070181311148543995205601\
127381680533356563102001405601462321088011265023065798066478767805199782934107\
707817580628265245095473755717101102235626208265011578633491665801929248419370\
448590136357409867227387239181607368262273055699328868691502883031030415814124\
768877732250524493464787393818168287494218690294489442182437155310096620771708\
`998.7702851266323*^-26,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.16265128126681\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-31\"\>"]}],
        ShowStringCharacters->False],
       -3.\
162651281266805696878235840202133341254986441539729457878789129410673344042437\
295507691220346036215174999768642713063658441048023199046631023801173075341578\
835062432401680479648908403133442252731174746524378065469280452030213797457106\
708117174457626722463512086698595442626117552486165361724206855678079496643654\
168136445498593551103906872893146409638316323092511423072193836435863625867813\
937576679861195433989382871347686128275724390068515577888759219358726868486322\
992478912514070576138524324302304797669163360772360324679790426940571295688706\
947242105117594482863490364445337881518808979584721027170182434725569498416831\
890725364248395539297568449398892072379061476478937616715140764423394521036453\
284474078444926210414352393278492071210015997209185066385645948751744515864172\
060726010905716185327428605561526837331045695876214292181924875262068897078607\
246711695286082305204610731604317121154925402406868662268049977160805947434740\
0471975725373501934374090795030793873198573925921819699674502847866097177`998.\
7702876119109*^-31,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.68189552982687\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-36\"\>"]}],
        ShowStringCharacters->False],
       -2.\
681895529826866164997156028891709414491389886985610212486527494917191225943660\
503492019069905332887998969085893466884160991783837472209176978508717000126458\
452723093721481256257410154246089205511884604979337987790921798087740782769299\
844291293691133151789871523139558349305900726980744084502152775306505898334089\
888212875858385017165233276039869857269197100441776584703707231213078111099477\
968272655179618371117448425379801201779680688376345864450469363753637586379106\
442864264716650183638440042455718635641182350633472974468242173251719092403225\
152670246688571693664701909368607373526205188409994230143697141721723956134581\
065721303475116232555813145563240015876077196651011841963412554457816576387014\
807004623836869939953791833675525014646301572336958322492875324665760992039908\
870473930876715703629960443013149724407733183349001694736469916372238343829871\
709656143837923380856597474008799355350582051698772128069570338649788777702160\
258350873860213570382210906262633579045286411404945736429830789919030425848530\
739464174`998.3187453639954*^-36,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.86276581606678\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-41\"\>"]}],
        ShowStringCharacters->False],
       -1.\
862765816066776947184563470650778142426294706385151264080131486857990739691026\
689975804927541744571361958436350762764925557822098127712363012455040921353091\
271433926739762183237783975897576572121182896678966877211743015212480124082634\
143720541867006616096960399644596214587962988271643849496912034884065077149535\
612630196498705442298755009379732987564410105280364557377572590966902444044519\
020313277180448465165082828504246803615252078267294125017932402192520183145372\
356324491641337137391814890131234786520019862991839679694084521015825297022483\
268043696295921697537408855088207164202573850083485911895448034705311895955981\
547940267548049612421074122209460570396934799895659648391025680888102408289415\
249782707097093442596922526077092487677095123025588639268780285408803148640232\
117711427511479536419151659774271158811213132943009288208829624398037317377861\
880721998718917881849508758611169875442479149355442983544077222062518078354295\
437826751048011082772192917115978210247469956727924251099044818718554726306585\
1092`998.3187478553477*^-41,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.04532113016338\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-46\"\>"]}],
        ShowStringCharacters->False],
       -1.\
045321130163377654211710736759288647082565645258157720322357258575111646794671\
685592490940445422728034835209248280616513534357122301581905979253093592660723\
504128815532743516132572202157576146808159883533118487813102907158382021966227\
346531734782917554103810965506430557522414876383611998588162696728962982500398\
444618459907000930081179870462655784070214015752766824397867380561467020463853\
161252702381515982091453811450203587036688798497750499377568651925792619686241\
425993210567832179885151008812125050415664535102886121865238539917906719737896\
558893023744361758528746846434306952735864846353598434228531377279312916270220\
303560001136548730462599591182656967893931110495822228231462808904300447416511\
140563531453448282138767013619265454873491248802995489377182873597019016230516\
291388954998666246984952004146228649179744892821258602511722801212747897331964\
358281217921196840357880068637137146760885000653666732616281060133134328620651\
39806148185780505647502102919241952499392239329917297599428116430385814324855`\
998.3187500017731*^-46,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.67736474268938\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-52\"\>"]}],
        ShowStringCharacters->False],
       -4.\
677364742689382621897139641528305224390014682796362377695369737951167922861588\
004490460450337724149432723806750582333932647105250230044850716867148393670625\
760473757051720808941237301516729669562538327392119682926937939992264540618657\
973740972319303908690516489599333008067972333071170116762943204706391141411258\
450094115743207745975007872930920688136934035676215995124660674030205435561295\
889677437096189332572225255641155381202718991833073831309695954357193731741965\
270265183459904439800534584100689870863275369687832547860932786869829424613697\
746077949950763593025053024346285181972812706997377628699182435855926616029759\
462854757511519921094008433399237100435122453490999751693834425336940516439018\
537901185948764164064197051492688564966541188640079383983232199463881985565131\
541181808713659434565963931624564887221211736024084102082228014148963655774300\
014501909791623729410263295339664250515964561549602694437927246551355122354471\
222979827837676984460590509151459711782467325543178586958801236439063915987324\
8036796206102`998.6197818314672*^-52,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.63716021918052\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-57\"\>"]}],
        ShowStringCharacters->False],
       -1.\
637160219180522693876434589860722282190062978079569938691672704281174767973866\
149795682957343610540062671121937717894470275955202343600048257527518951892123\
144716031724450310784601109015964343636564157278828211944326157743476958339953\
525144085085844395024524783355757196317222134276947770816651922061780826682277\
145384461931896603715898592663991655222918747436558216102290375770361849584691\
399672918560919226955323498998894457244562730332641285264939254613187810452935\
497979912721444671406711103744565740499338247816164876331422010109384662505644\
797372384314729948829624836685692291371475335690216487789254454802481467119835\
512122197458629221288348202044206932992335856960673741650794848524884472617197\
996718780555216930215866456622323667442139237323179736885653923271556022675657\
596467757035593200108732815950350996576519639967181296292132954239781480419844\
185903284338243074856297194645406984299638567005661537422087570852905468084744\
593989457997171354232274197118113746941975895853129662692819207991195481323156\
69059578`998.6197834198371*^-57,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.33177465662058\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-63\"\>"]}],
        ShowStringCharacters->False],
       -4.\
331774656620582431365650184583656473984476869474793493909471842595201085914684\
481723866583500529923025579564117163229844303222629218402637470023676818932439\
459929073339699225563959584646593115063460498947610875623703782164326873050456\
096522791149612583344368114290278236467129719554232023050974582390333150208947\
686715905811520321651989167240284265507614038276085608540668362887878909191103\
380912744784809984669522434557948547835270493804676097613117132600125808474580\
688291679575347143398129851058537084622038562590488065029103027703279433857719\
073431369509642899392672513371375698658328888302334762408267190171501666479221\
810304650885335492717093620729447828050152740345027348331106385651344192672696\
310028486559131993509319534466433197635024033769275194899097962365305362112260\
406013102973921102298845404279937475957620966842883896313834610817354807721208\
435198069394442969319964453206852446202936831101718960179583489946127755426290\
753589732036165607464644134198737034097225729438433186299959565448736893476182\
86`998.6197848429614*^-63,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.06469540172475\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-69\"\>"]}],
        ShowStringCharacters->False],
       -8.\
064695401724745750069899671132445656476200895670989793343088405584806346119028\
149298942131384865203925475504195659566904032939872744522277698989855937651880\
180707419896506588066256893850314888900188808853686019255812959330257409718812\
917438301388434445725727615803058612371726690593848867665390662219371249225664\
307839586978020038388494275612566233665930797526281232652020945335613361543886\
248574915561025026795344435211045686269214003424294545726486416090343888769693\
682384011470290768694504268104240004349769164640412581572129413529317221917808\
742554431925056640752575556788404568354087366781688442880571791069049349811418\
655934090569860902013298122442460945238591055172381420944438994849592449440866\
562341548123800203820147517924516903431337842159528306207500333543547528486579\
556506245170648827256889045352503856397726182535405602532924392525294910756847\
848518747018260263888798750155818460970302707597718952604434560687768072357866\
47212915507692930865868439696292873551165393131455790066559948847969403152`\
998.6197862135559*^-69,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.61276255424517\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-75\"\>"]}],
        ShowStringCharacters->False],
       -8.\
612762554245171709056668370546516910480772924757961061305834747520702159554882\
500879918467726967849399174066898661715935714500011734142874492530850575364527\
250957986361777747539075435186162822825942211534469200130642707048587304433479\
175767628370910118228705199771516493563983748918338486359894074756941013061294\
261964947200904987764472635380547096706840705009659000223206051586888144647332\
151367184344071395262167400370097017106127775783034064737948332201847857190251\
036186578795490842122254807164237188736690504987795094829823116542179612067752\
009901345553543214396298789864128297044019952009249680813058300256468220214287\
467442368799406996217438445934874900684352189541087010314006083830048366972386\
721037107205254267386316613639416941775999148413160874511908621952991752722625\
508642986328263278263175245580271351147749551766135168925591268642196062386955\
425913572029439779232444567209204805398103398739630421645500344764864928002261\
748210511365825491577852509164564461487323557201620377114486462748785039291017\
368163899`998.6197878306565*^-75,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917100687245533*^9},
 CellLabel->
  "Out[100]//ScientificForm=",ExpressionUUID->"704c6c8f-5ae4-4080-8e7a-\
c8d3a3f40a6c"]
}, Open  ]],

Cell[TextData[StyleBox["Generating function zeros for x = 1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.9170689688201733`*^9, 3.9170689695870247`*^9}, {3.917069003444968*^9, 
  3.917069006491991*^9}, {3.9170693577536993`*^9, 3.917069358279868*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"cd75e63f-db64-4443-9773-83726e85af1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", "1000", "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170689710050783`*^9, 3.9170689715965233`*^9}, {
   3.917069009509342*^9, 3.917069012413776*^9}, {3.917069351134788*^9, 
   3.917069352034149*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[101]:=",ExpressionUUID->"98c1e307-0bd6-4298-97ff-f20d91ef4889"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.25743247199957\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"233\"\>"]}],
        ShowStringCharacters->False],
       -1.\
257432471999573044817031710071948428107508813161232390733566160185771348608201\
471354744394488745808885490318161916547004295016041609343684499777652718402630\
656536130557875744770524961557308538308196908692022369901592380623537516700457\
463761149966912936664272370608867038720059500903845915305781312290567204673876\
779936871005647510725644502637292410511974583402479360611154413332940321835336\
404845983258393082678694487454228953352718819843539281574187880463187323771129\
958516247628719752742903808016396094549193549870839733585070010453834174149307\
954453875464925161188676050063623831025186520509424885660732695019705563023612\
472199609817358548176661487582565506299209509795223698370880719017413322972259\
887241171841208513849431715406443529426885520225787388268533775548316140117197\
320208592950384242444358258040678261661269831338607812461502529646771109208640\
747969236693333668702743491625376824705963508888273429434521878935527929145691\
241441066634355068758254488401320713205259331601520790717313388854622938366396\
640166926`1000.*^233,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.28259748874878\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"228\"\>"]}],
        ShowStringCharacters->False],
       -3.\
282597488748784886689419949398198986654341527537156234302942774578086099346618\
485263307393943865337173157944748134291914833533342539741979729189995520935472\
128135863290984620613122186723362230965551534676803920586615210773767295022273\
157143775843241450777624719238776129899440622182344123593960470530752042081077\
733250511931898221985705777500165586368992079816574047726381724499909070823334\
872897035520483796334092990461885629903149870549659112190283772285240650608870\
902839845742312684030055694567181501551147037161003583563727316254582575361809\
858068664362641211347244447067432721893163294985249661561607224626694066191714\
666509788470393879399090037155585181228278926026579781643390252555127673939232\
070266599102205580830219238348670533854307094870162463718179645628222377710169\
712372716882941751364392539757827720292832786893974581488484110047578208683873\
692080965506685956370053584954490048080984175686053243515902759983608228943048\
793261263697344628566237600979081397728891426857837353995146387823022863296684\
738`1000.*^228,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.30146621721185\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"224\"\>"]}],
        ShowStringCharacters->False],
       -1.\
301466217211850562848643623085129538008793461953822034019323615348407040352766\
237655146135617926089143951262083946769689356282214888298424376399078749242146\
201690180214093651524630349146311582886011354782436064111190198157810726296385\
974547879176459057366616487465808348566977382466675897909100770632851106032472\
666265019801610453603565218592555386404290164513090679064966181274233849950788\
917727870309445514435777728823115505202343691989630480325668059390401406678539\
248562180099813078783958143020647634823932733493476602658458677305422648721762\
880526766573746675534968340584545011019961912437148881395921421193052745102591\
880606162036425039104812499392908982123152166111150199094173474137322680677728\
761026247376385868248764477604657739257367017623984114371305799637187953362150\
015255954398041499047968363417664679913882634432141694926547636307833160371567\
276885390671462011701773403268981130439109115718607227595484160884404394289267\
658404084846225087327182535571931373319964890880129026494133965942554183119144\
`1000.*^224,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.26098947370459\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"219\"\>"]}],
        ShowStringCharacters->False],
       -6.\
260989473704589918659278323334353157380221593446855304381585202632388047177915\
144089234684916648824882998441967525417459921333675342919836380911588207892108\
562810691085434185193866980779235331475224813527479772271356709038972117955328\
562613818241233183197320250191072171273113181437903150221606091227539059835824\
508192720738832166496603662493830435159516673122786825409015949811983219829870\
765913391673182277046728773395909808348575696363896011137076056699351648702121\
542652824041997407296428132460394241688625137888314779411264253987569591478491\
816202585700177341668840199374275603016659061270255307517646317945544104721958\
577834588280449185269038793721212098354996395560038392054082840841238724838193\
983579890253931265136488092123081380857194114176709108742287744691156065654621\
291612710834813142290105716960048198145425998382792296571104214006419415994853\
463798214027663225412660675740276093006703024052976904148393043499353568690204\
3650323101344627594051048270741144749224962104676007823742227163058255246`\
1000.*^219,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.32763944060629\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"215\"\>"]}],
        ShowStringCharacters->False],
       -3.\
327639440606292974937727679694289535373014797680877125704180920691793750169615\
657910572647089069604675496963037012978078685520228366982897737726437735848871\
581513367275361361469636554342000424426309592442825330986500197083841207951406\
347541555257491525841050911184476099347846009735271155961138646272778457813420\
996987696470875551874199439408450804360726870783506051471604462087204724268338\
813188808853425848294149554066355465135228500595094949796464185275708282222794\
038047772040071862341763943457266197863629380908868955086122753257329807475553\
892543886166518421994265621443528638856248419314906205167851482591139754674151\
599580729981720782015768479575692372510988210461570831467745750693975386762691\
377726203312849857125147689502670166886005661948741971082451606069159878854290\
721363846516895339697324165589896510063259113866886185656153977879082695636046\
203261095801260943285909781539605823617407245924473263254248681572258487829768\
021435919025624542761631112159952570447797533734626927966335976214669726889617\
9829117861`1000.*^215,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.84210493177972\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"211\"\>"]}],
        ShowStringCharacters->False],
       -1.\
842104931779718457481640552838435940841544134045022781405971093545339156396080\
127689871590365831943363511695528164289687880700789044433596809469296972990050\
499446010778654347763681032342738685218385037003887330938480091793583656197004\
902488753931061071151959512611649186394154489295526334203557730979360467794781\
425151215627367940885665849175442822105731507199792224112523425331127186674153\
410059123035654408711478459590723183431604241653244176511902278956626982810100\
308458905009105162826040926757615019040850707073560537607338596762480810686650\
489682398026358610940565693983940585079068776122630330655853530360693939746030\
103951898886444748794625246102313406969962203667240772311649349455536269434399\
049245530780807676613559319365340584470587720586636298700854244544510036113860\
563427223632930285510419980545260915830101866540288470175079624276784572345770\
493708168318707265360224172553203662815095234368555138386743962804981401705433\
202194783007391881676457220935011148967034195003998755625309262004011909351563\
273351`1000.*^211,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.01269947506621\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"207\"\>"]}],
        ShowStringCharacters->False],
       -1.\
012699475066212341067626206308330778840191249043563668529930907085487062274362\
658452413431165920917756950999097239026448386506705942940804763407655085325786\
113149984194014655905469626745441611591718076577043691263258985914022255241716\
143643302990126606999968937871655419534852297906596454778491917223572307986053\
594058873485592152588515440503427985334464511578764137695336179660765293503082\
549000339371205573266390264482638985565228893401050425531207876154992761408990\
647355563103361924548634673225507780862662098313985146151472760739333321623988\
099515097751667260929434593922049119144364640548135028885350921012610124723763\
520587863195347577037229499444256605861055070910373819528940888186921261982686\
186702334270261867067726653576184375783983086723477573303367144208601393786323\
102997329216575092354339189158923872783365625760724830401665367304271568755181\
468106200539652366624690531251142137883900689937763771891452983758384786471341\
635481689925815075062772347790645104234906201698193882679704484804632562993217\
12`1000.*^207,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.27593761871571\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"202\"\>"]}],
        ShowStringCharacters->False],
       -5.\
275937618715713553531921225416486935657884208157892195397533371018220500318640\
519261043181744023331621246615722193586550984282583530517607753594281291044689\
443186155947168012404032630957257502463852991388055083622011101776806453781677\
592277409426879510558934770776603841005644612629215375568820558928082681902424\
786904805832656414749007856295686403177935645249146048294370914185803156807249\
810651572182093402846507875052743992985050227599535590166805949878195710251487\
421333281437914856785981245477937102748265565531535730838959758740420437410920\
787291448749610231561021842338711568722125930942183389206185809797191515622793\
690811870985363121175427153759867777389774664737619177806327689121476338270328\
450527749039446192355344876194837316013767193916454393954026314105024857793243\
826931227458408587559888373968714637637354377207487126078199439335290992054102\
271559229812715966659519299086130620048574194158290817214952447656704212839574\
615156298090147073951678624636270236085051865292692339906149006172227946799`\
1000.*^202,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.46651987850914\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"198\"\>"]}],
        ShowStringCharacters->False],
       -2.\
466519878509138956128980655673172935678008971488581795809574163865578460194001\
052029719278778236477726603948254045514130699286624679423427424962223955876029\
291688765404373953218359457522308004542498127526933816968940202212914132137198\
978589712626075813260088478082623330530048435143417306990444815477537988446537\
637366214419360277435394508927821234213795915119063519323167795918240838937333\
680922486742851845144346167083396793617925515147072311378564331285910089918519\
126848700767896734612743270667726060189423741139270900354006966878421454170414\
003456662464913130687865412861258551490539267650475034569052321121791827584633\
351095165592099821209788383943707918139942378910158869167562938971256119150391\
644990782618140714425549694076257494108903589270514141211451121705655830480736\
638116459186288483062574530208111259701285568657793225500456121962355341674750\
909710263393398130781653083918248755874314981671519650059933253508054502224290\
637310931241457687339460751515851339596095379031719745211172808943742587823830\
754640509417`1000.*^198,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.59892936392571\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"193\"\>"]}],
        ShowStringCharacters->False],
       -9.\
598929363925705352949182257867492485512405678625399381608745979875357741713602\
170697543819555079527090234345147709231142342836065966922640351638578197870070\
794764664787294514771516140196570067888157396024780050888727634041050225939561\
581721214717925337140178504941828356513815886250893951832687228995588222427440\
341395132254262659826796928091450547130963403633736250059670873579243759731688\
377272430662214731105832415104146525941753734187472244063519186386532454493029\
431581900408190336622734972331238082416771202518424162818758422186273140199497\
593405012692302248158028332344471084283000180439332691814965777307962416464326\
579268783435921127455907613843330026119511909007752370308301684590524155409650\
550228062483092395956334037293199587566297864664256779938233932822316111246764\
448921416556209819486027699667314938886731062641350673989527602712351218392596\
742847721949813885591731804153272830339309087007895771177768254357394643338083\
770694270256247735695338191340177000926506171558937934954714073321747087349869\
3298096`1000.*^193,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.74104360022450\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"189\"\>"]}],
        ShowStringCharacters->False],
       -2.\
741043600224497099032669203147268457903455797602854216526802251832983690367488\
259096312513045401029267171161672323020499069415764046651668942616209301325673\
476389566348518693314831214003191340563883692220142740170129912180110241882975\
373308935177790130545398292973197717650163274311862726136431918226512635934849\
354278160547095179075299854146002219643941110075100694534389830519097134583325\
526490496574161038276974377169093870141911675305300574970560245312804061866560\
610654926881321385533005294279984851940099495938584061911952383117251940509398\
972793649513585459424294262857224385368521026329361287206779087329505306795138\
646037827443669145554667406005092496621983608924761191170994274922629293139562\
052753701918311438205239593120983429067866587330310923590616674946456944969724\
954677072933625258816195897610421735079650087679815849823982716833639293724871\
783259672673414117403756997936131955387817961262324513991034331356700037075065\
485550567511624271600236692405390273080618916828060218438870099042459819570982\
946`1000.*^189,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.27810399177905\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"184\"\>"]}],
        ShowStringCharacters->False],
       -4.\
278103991779049504929457640018697667801102441884169011245710201313260055781545\
078025224739247197172131322138488234173984773472299119381505431732893937198801\
320400853320422547511268962097513519532662768746430521967524961495137923063106\
320181688362511077424868123839856295340603053622450576577383113944615375551025\
016664949149258544043489443149219641879375529826323452109247075347698940689688\
781799625123772392637841398869875115798197234807341102351137553805839713246043\
680373602961919410432181123979655686873352500837160227046550194733255434019406\
135798197646325267285502773894491358790497059798278883257956012315563309425922\
578663268437414401331939958935029334952938102958527849581513123711538169868418\
353939604368080408727479888167541546064069460669254568237308700243382693178147\
696012256975255289958701796764133422866403469771264876307640724971302224998101\
680076974741440628547211341489256831700906901471510424018379191950877139865611\
9624090411082234391852103155539875830686937340717095379987246449020197434886`\
1000.*^184,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917060765372231*^9, 3.917060802699255*^9, 3.917067959035988*^9, 
   3.917068475200996*^9, 3.917068805756337*^9, 3.917068861969239*^9, {
   3.91706890860632*^9, 3.917068935882053*^9}, 3.917068972315549*^9, 
   3.917069046614691*^9, 3.91706921379486*^9, 3.917069360520423*^9, 
   3.917100700387491*^9},
 CellLabel->
  "Out[101]//ScientificForm=",ExpressionUUID->"51fac872-7f94-4d7a-8aaa-\
2aca04ee07ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", "1000", "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917068974324635*^9, 3.917068974924309*^9}, {3.917069020748538*^9, 
   3.917069022427997*^9}, {3.91706936438813*^9, 3.9170693651550837`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[103]:=",ExpressionUUID->"73563287-7233-4241-aad2-f7748ab24fb9"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.25743247199957\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"233\"\>"]}],
        ShowStringCharacters->False],
       -1.\
257432471999573044817031710071948428107508813161232390733566160185771348608201\
471354744394488745808885490318161916547004295016041609343684499777652718402630\
656536130557875744770524961557308538308196908692022369901592380623537516700457\
463761149966912936664272370608867038720059500903845915305781312290567204673876\
779936871005647510725644502637292410511974583402479360611154413332940321835336\
404845983258393082678694487454228953352718819843539281574187880463187323771129\
958516247628719752742903808016396094549193549870839733585070010453834174149307\
954453875464925161188676050063623831025186520509424885660732695019705563023612\
472199609817358548176661487582565506299209509795223698370880719017413322972259\
887241171841208513849431715406443529426885520225787388268533775548316140117197\
320208592950384242444358258040678261661269831338607812461502529646771109208640\
747969236693333668702743491625376824705963508888273429434521878935527929145691\
241441066634355068758254488401320713205259331601520790717313388854622938366396\
640166926`1000.*^233,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.28259748874878\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"228\"\>"]}],
        ShowStringCharacters->False],
       -3.\
282597488748784886689419949398198986654341527537156234302942774578086099346618\
485263307393943865337173157944748134291914833533342539741979729189995520935472\
128135863290984620613122186723362230965551534676803920586615210773767295022273\
157143775843241450777624719238776129899440622182344123593960470530752042081077\
733250511931898221985705777500165586368992079816574047726381724499909070823334\
872897035520483796334092990461885629903149870549659112190283772285240650608870\
902839845742312684030055694567181501551147037161003583563727316254582575361809\
858068664362641211347244447067432721893163294985249661561607224626694066191714\
666509788470393879399090037155585181228278926026579781643390252555127673939232\
070266599102205580830219238348670533854307094870162463718179645628222377710169\
712372716882941751364392539757827720292832786893974581488484110047578208683873\
692080965506685956370053584954490048080984175686053243515902759983608228943048\
793261263697344628566237600979081397728891426857837353995146387823022863296684\
738`1000.*^228,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.30146621721185\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"224\"\>"]}],
        ShowStringCharacters->False],
       -1.\
301466217211850562848643623085129538008793461953822034019323615348407040352766\
237655146135617926089143951262083946769689356282214888298424376399078749242146\
201690180214093651524630349146311582886011354782436064111190198157810726296385\
974547879176459057366616487465808348566977382466675897909100770632851106032472\
666265019801610453603565218592555386404290164513090679064966181274233849950788\
917727870309445514435777728823115505202343691989630480325668059390401406678539\
248562180099813078783958143020647634823932733493476602658458677305422648721762\
880526766573746675534968340584545011019961912437148881395921421193052745102591\
880606162036425039104812499392908982123152166111150199094173474137322680677728\
761026247376385868248764477604657739257367017623984114371305799637187953362150\
015255954398041499047968363417664679913882634432141694926547636307833160371567\
276885390671462011701773403268981130439109115718607227595484160884404394289267\
658404084846225087327182535571931373319964890880129026494133965942554183119144\
`1000.*^224,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.26098947370459\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"219\"\>"]}],
        ShowStringCharacters->False],
       -6.\
260989473704589918659278323334353157380221593446855304381585202632388047177915\
144089234684916648824882998441967525417459921333675342919836380911588207892108\
562810691085434185193866980779235331475224813527479772271356709038972117955328\
562613818241233183197320250191072171273113181437903150221606091227539059835824\
508192720738832166496603662493830435159516673122786825409015949811983219829870\
765913391673182277046728773395909808348575696363896011137076056699351648702121\
542652824041997407296428132460394241688625137888314779411264253987569591478491\
816202585700177341668840199374275603016659061270255307517646317945544104721958\
577834588280449185269038793721212098354996395560038392054082840841238724838193\
983579890253931265136488092123081380857194114176709108742287744691156065654621\
291612710834813142290105716960048198145425998382792296571104214006419415994853\
463798214027663225412660675740276093006703024052976904148393043499353568690204\
3650323101344627594051048270741144749224962104676007823742227163058255246`\
1000.*^219,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.32763944060629\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"215\"\>"]}],
        ShowStringCharacters->False],
       -3.\
327639440606292974937727679694289535373014797680877125704180920691793750169615\
657910572647089069604675496963037012978078685520228366982897737726437735848871\
581513367275361361469636554342000424426309592442825330986500197083841207951406\
347541555257491525841050911184476099347846009735271155961138646272778457813420\
996987696470875551874199439408450804360726870783506051471604462087204724268338\
813188808853425848294149554066355465135228500595094949796464185275708282222794\
038047772040071862341763943457266197863629380908868955086122753257329807475553\
892543886166518421994265621443528638856248419314906205167851482591139754674151\
599580729981720782015768479575692372510988210461570831467745750693975386762691\
377726203312849857125147689502670166886005661948741971082451606069159878854290\
721363846516895339697324165589896510063259113866886185656153977879082695636046\
203261095801260943285909781539605823617407245924473263254248681572258487829768\
021435919025624542761631112159952570447797533734626927966335976214669726889617\
9829117861`1000.*^215,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.84210493177972\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"211\"\>"]}],
        ShowStringCharacters->False],
       -1.\
842104931779718457481640552838435940841544134045022781405971093545339156396080\
127689871590365831943363511695528164289687880700789044433596809469296972990050\
499446010778654347763681032342738685218385037003887330938480091793583656197004\
902488753931061071151959512611649186394154489295526334203557730979360467794781\
425151215627367940885665849175442822105731507199792224112523425331127186674153\
410059123035654408711478459590723183431604241653244176511902278956626982810100\
308458905009105162826040926757615019040850707073560537607338596762480810686650\
489682398026358610940565693983940585079068776122630330655853530360693939746030\
103951898886444748794625246102313406969962203667240772311649349455536269434399\
049245530780807676613559319365340584470587720586636298700854244544510036113860\
563427223632930285510419980545260915830101866540288470175079624276784572345770\
493708168318707265360224172553203662815095234368555138386743962804981401705433\
202194783007391881676457220935011148967034195003998755625309262004011909351563\
273351`1000.*^211,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.01269947506621\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"207\"\>"]}],
        ShowStringCharacters->False],
       -1.\
012699475066212341067626206308330778840191249043563668529930907085487062274362\
658452413431165920917756950999097239026448386506705942940804763407655085325786\
113149984194014655905469626745441611591718076577043691263258985914022255241716\
143643302990126606999968937871655419534852297906596454778491917223572307986053\
594058873485592152588515440503427985334464511578764137695336179660765293503082\
549000339371205573266390264482638985565228893401050425531207876154992761408990\
647355563103361924548634673225507780862662098313985146151472760739333321623988\
099515097751667260929434593922049119144364640548135028885350921012610124723763\
520587863195347577037229499444256605861055070910373819528940888186921261982686\
186702334270261867067726653576184375783983086723477573303367144208601393786323\
102997329216575092354339189158923872783365625760724830401665367304271568755181\
468106200539652366624690531251142137883900689937763771891452983758384786471341\
635481689925815075062772347790645104234906201698193882679704484804632562993217\
12`1000.*^207,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.27593761871571\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"202\"\>"]}],
        ShowStringCharacters->False],
       -5.\
275937618715713553531921225416486935657884208157892195397533371018220500318640\
519261043181744023331621246615722193586550984282583530517607753594281291044689\
443186155947168012404032630957257502463852991388055083622011101776806453781677\
592277409426879510558934770776603841005644612629215375568820558928082681902424\
786904805832656414749007856295686403177935645249146048294370914185803156807249\
810651572182093402846507875052743992985050227599535590166805949878195710251487\
421333281437914856785981245477937102748265565531535730838959758740420437410920\
787291448749610231561021842338711568722125930942183389206185809797191515622793\
690811870985363121175427153759867777389774664737619177806327689121476338270328\
450527749039446192355344876194837316013767193916454393954026314105024857793243\
826931227458408587559888373968714637637354377207487126078199439335290992054102\
271559229812715966659519299086130620048574194158290817214952447656704212839574\
615156298090147073951678624636270236085051865292692339906149006172227946799`\
1000.*^202,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.46651987850914\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"198\"\>"]}],
        ShowStringCharacters->False],
       -2.\
466519878509138956128980655673172935678008971488581795809574163865578460194001\
052029719278778236477726603948254045514130699286624679423427424962223955876029\
291688765404373953218359457522308004542498127526933816968940202212914132137198\
978589712626075813260088478082623330530048435143417306990444815477537988446537\
637366214419360277435394508927821234213795915119063519323167795918240838937333\
680922486742851845144346167083396793617925515147072311378564331285910089918519\
126848700767896734612743270667726060189423741139270900354006966878421454170414\
003456662464913130687865412861258551490539267650475034569052321121791827584633\
351095165592099821209788383943707918139942378910158869167562938971256119150391\
644990782618140714425549694076257494108903589270514141211451121705655830480736\
638116459186288483062574530208111259701285568657793225500456121962355341674750\
909710263393398130781653083918248755874314981671519650059933253508054502224290\
637310931241457687339460751515851339596095379031719745211172808943742587823830\
754640509417`1000.*^198,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.59892936392571\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"193\"\>"]}],
        ShowStringCharacters->False],
       -9.\
598929363925705352949182257867492485512405678625399381608745979875357741713602\
170697543819555079527090234345147709231142342836065966922640351638578197870070\
794764664787294514771516140196570067888157396024780050888727634041050225939561\
581721214717925337140178504941828356513815886250893951832687228995588222427440\
341395132254262659826796928091450547130963403633736250059670873579243759731688\
377272430662214731105832415104146525941753734187472244063519186386532454493029\
431581900408190336622734972331238082416771202518424162818758422186273140199497\
593405012692302248158028332344471084283000180439332691814965777307962416464326\
579268783435921127455907613843330026119511909007752370308301684590524155409650\
550228062483092395956334037293199587566297864664256779938233932822316111246764\
448921416556209819486027699667314938886731062641350673989527602712351218392596\
742847721949813885591731804153272830339309087007895771177768254357394643338083\
770694270256247735695338191340177000926506171558937934954714073321747087349869\
3298096`1000.*^193,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.74104360022450\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"189\"\>"]}],
        ShowStringCharacters->False],
       -2.\
741043600224497099032669203147268457903455797602854216526802251832983690367488\
259096312513045401029267171161672323020499069415764046651668942616209301325673\
476389566348518693314831214003191340563883692220142740170129912180110241882975\
373308935177790130545398292973197717650163274311862726136431918226512635934849\
354278160547095179075299854146002219643941110075100694534389830519097134583325\
526490496574161038276974377169093870141911675305300574970560245312804061866560\
610654926881321385533005294279984851940099495938584061911952383117251940509398\
972793649513585459424294262857224385368521026329361287206779087329505306795138\
646037827443669145554667406005092496621983608924761191170994274922629293139562\
052753701918311438205239593120983429067866587330310923590616674946456944969724\
954677072933625258816195897610421735079650087679815849823982716833639293724871\
783259672673414117403756997936131955387817961262324513991034331356700037075065\
485550567511624271600236692405390273080618916828060218438870099042459819570982\
946`1000.*^189,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.27810399177905\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"184\"\>"]}],
        ShowStringCharacters->False],
       -4.\
278103991779049504929457640018697667801102441884169011245710201313260055781545\
078025224739247197172131322138488234173984773472299119381505431732893937198801\
320400853320422547511268962097513519532662768746430521967524961495137923063106\
320181688362511077424868123839856295340603053622450576577383113944615375551025\
016664949149258544043489443149219641879375529826323452109247075347698940689688\
781799625123772392637841398869875115798197234807341102351137553805839713246043\
680373602961919410432181123979655686873352500837160227046550194733255434019406\
135798197646325267285502773894491358790497059798278883257956012315563309425922\
578663268437414401331939958935029334952938102958527849581513123711538169868418\
353939604368080408727479888167541546064069460669254568237308700243382693178147\
696012256975255289958701796764133422866403469771264876307640724971302224998101\
680076974741440628547211341489256831700906901471510424018379191950877139865611\
9624090411082234391852103155539875830686937340717095379987246449020197434886`\
1000.*^184,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917100725671805*^9},
 CellLabel->
  "Out[103]//ScientificForm=",ExpressionUUID->"8a3b1708-5c7b-46fb-a6b4-\
ef6d0a0aea34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", "1000", "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917072010694374*^9, 3.917072010853434*^9}, {3.917072068847477*^9, 
   3.91707209778428*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[104]:=",ExpressionUUID->"41de5e01-13f2-4ce1-b1a9-e68663e94478"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.25743247199957\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"233\"\>"]}],
        ShowStringCharacters->False],
       -1.\
257432471999573044817031710071948428107508813161232390733566160185771348608201\
471354744394488745808885490318161916547004295016041609343684499777652718402630\
656536130557875744770524961557308538308196908692022369901592380623537516700457\
463761149966912936664272370608867038720059500903845915305781312290567204673876\
779936871005647510725644502637292410511974583402479360611154413332940321835336\
404845983258393082678694487454228953352718819843539281574187880463187323771129\
958516247628719752742903808016396094549193549870839733585070010453834174149307\
954453875464925161188676050063623831025186520509424885660732695019705563023612\
472199609817358548176661487582565506299209509795223698370880719017413322972259\
887241171841208513849431715406443529426885520225787388268533775548316140117197\
320208592950384242444358258040678261661269831338607812461502529646771109208640\
747969236693333668702743491625376824705963508888273429434521878935527929145691\
241441066634355068758254488401320713205259331601520790717313388854622938366396\
634814233`998.3187360867139*^233,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.28259748874878\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"228\"\>"]}],
        ShowStringCharacters->False],
       -3.\
282597488748784886689419949398198986654341527537156234302942774578086099346618\
485263307393943865337173157944748134291914833533342539741979729189995520935472\
128135863290984620613122186723362230965551534676803920586615210773767295022273\
157143775843241450777624719238776129899440622182344123593960470530752042081077\
733250511931898221985705777500165586368992079816574047726381724499909070823334\
872897035520483796334092990461885629903149870549659112190283772285240650608870\
902839845742312684030055694567181501551147037161003583563727316254582575361809\
858068664362641211347244447067432721893163294985249661561607224626694066191714\
666509788470393879399090037155585181228278926026579781643390252555127673939232\
070266599102205580830219238348670533854307094870162463718179645628222377710169\
712372716882941751364392539757827720292832786893974581488484110047578208683873\
692080965506685956370053584954490048080984175686053243515902759983608228943048\
793261263697344628566237600979081397728891426857837353995146387823022863297312\
2847`998.3187016486183*^228,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.30146621721185\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"224\"\>"]}],
        ShowStringCharacters->False],
       -1.\
301466217211850562848643623085129538008793461953822034019323615348407040352766\
237655146135617926089143951262083946769689356282214888298424376399078749242146\
201690180214093651524630349146311582886011354782436064111190198157810726296385\
974547879176459057366616487465808348566977382466675897909100770632851106032472\
666265019801610453603565218592555386404290164513090679064966181274233849950788\
917727870309445514435777728823115505202343691989630480325668059390401406678539\
248562180099813078783958143020647634823932733493476602658458677305422648721762\
880526766573746675534968340584545011019961912437148881395921421193052745102591\
880606162036425039104812499392908982123152166111150199094173474137322680677728\
761026247376385868248764477604657739257367017623984114371305799637187953362150\
015255954398041499047968363417664679913882634432141694926547636307833160371567\
276885390671462011701773403268981130439109115718607227595484160884404394289267\
658404084846225087327182535571931373319964890880129026494133965942554183118896\
`998.3186825367718*^224,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.26098947370459\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"219\"\>"]}],
        ShowStringCharacters->False],
       -6.\
260989473704589918659278323334353157380221593446855304381585202632388047177915\
144089234684916648824882998441967525417459921333675342919836380911588207892108\
562810691085434185193866980779235331475224813527479772271356709038972117955328\
562613818241233183197320250191072171273113181437903150221606091227539059835824\
508192720738832166496603662493830435159516673122786825409015949811983219829870\
765913391673182277046728773395909808348575696363896011137076056699351648702121\
542652824041997407296428132460394241688625137888314779411264253987569591478491\
816202585700177341668840199374275603016659061270255307517646317945544104721958\
577834588280449185269038793721212098354996395560038392054082840841238724838193\
983579890253931265136488092123081380857194114176709108742287744691156065654621\
291612710834813142290105716960048198145425998382792296571104214006419415994853\
463798214027663225412660675740276093006703024052976904148393043499353568690204\
3650323101344627594051048270741144749224962104676007823742227163058255246`998.\
3186708085741*^219,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.32763944060629\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"215\"\>"]}],
        ShowStringCharacters->False],
       -3.\
327639440606292974937727679694289535373014797680877125704180920691793750169615\
657910572647089069604675496963037012978078685520228366982897737726437735848871\
581513367275361361469636554342000424426309592442825330986500197083841207951406\
347541555257491525841050911184476099347846009735271155961138646272778457813420\
996987696470875551874199439408450804360726870783506051471604462087204724268338\
813188808853425848294149554066355465135228500595094949796464185275708282222794\
038047772040071862341763943457266197863629380908868955086122753257329807475553\
892543886166518421994265621443528638856248419314906205167851482591139754674151\
599580729981720782015768479575692372510988210461570831467745750693975386762691\
377726203312849857125147689502670166886005661948741971082451606069159878854290\
721363846516895339697324165589896510063259113866886185656153977879082695636046\
203261095801260943285909781539605823617407245924473263254248681572258487829768\
021435919025624542761631112159952570447797533734626927966335976214669726889617\
981988263`998.3186645102102*^215,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.84210493177972\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"211\"\>"]}],
        ShowStringCharacters->False],
       -1.\
842104931779718457481640552838435940841544134045022781405971093545339156396080\
127689871590365831943363511695528164289687880700789044433596809469296972990050\
499446010778654347763681032342738685218385037003887330938480091793583656197004\
902488753931061071151959512611649186394154489295526334203557730979360467794781\
425151215627367940885665849175442822105731507199792224112523425331127186674153\
410059123035654408711478459590723183431604241653244176511902278956626982810100\
308458905009105162826040926757615019040850707073560537607338596762480810686650\
489682398026358610940565693983940585079068776122630330655853530360693939746030\
103951898886444748794625246102313406969962203667240772311649349455536269434399\
049245530780807676613559319365340584470587720586636298700854244544510036113860\
563427223632930285510419980545260915830101866540288470175079624276784572345770\
493708168318707265360224172553203662815095234368555138386743962804981401705433\
202194783007391881676457220935011148967034195003998755625309262004011909351560\
946121`998.3186629236876*^211,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.01269947506621\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"207\"\>"]}],
        ShowStringCharacters->False],
       -1.\
012699475066212341067626206308330778840191249043563668529930907085487062274362\
658452413431165920917756950999097239026448386506705942940804763407655085325786\
113149984194014655905469626745441611591718076577043691263258985914022255241716\
143643302990126606999968937871655419534852297906596454778491917223572307986053\
594058873485592152588515440503427985334464511578764137695336179660765293503082\
549000339371205573266390264482638985565228893401050425531207876154992761408990\
647355563103361924548634673225507780862662098313985146151472760739333321623988\
099515097751667260929434593922049119144364640548135028885350921012610124723763\
520587863195347577037229499444256605861055070910373819528940888186921261982686\
186702334270261867067726653576184375783983086723477573303367144208601393786323\
102997329216575092354339189158923872783365625760724830401665367304271568755181\
468106200539652366624690531251142137883900689937763771891452983758384786471341\
635481689925815075062772347790645104234906201698193882679704484804632562993218\
71`998.6196957511892*^207,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.27593761871571\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"202\"\>"]}],
        ShowStringCharacters->False],
       -5.\
275937618715713553531921225416486935657884208157892195397533371018220500318640\
519261043181744023331621246615722193586550984282583530517607753594281291044689\
443186155947168012404032630957257502463852991388055083622011101776806453781677\
592277409426879510558934770776603841005644612629215375568820558928082681902424\
786904805832656414749007856295686403177935645249146048294370914185803156807249\
810651572182093402846507875052743992985050227599535590166805949878195710251487\
421333281437914856785981245477937102748265565531535730838959758740420437410920\
787291448749610231561021842338711568722125930942183389206185809797191515622793\
690811870985363121175427153759867777389774664737619177806327689121476338270328\
450527749039446192355344876194837316013767193916454393954026314105024857793243\
826931227458408587559888373968714637637354377207487126078199439335290992054102\
271559229812715966659519299086130620048574194158290817214952447656704212839574\
615156298090147073951678624636270236085051865292692339906149006172227946799`\
998.6197028958186*^202,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.46651987850914\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"198\"\>"]}],
        ShowStringCharacters->False],
       -2.\
466519878509138956128980655673172935678008971488581795809574163865578460194001\
052029719278778236477726603948254045514130699286624679423427424962223955876029\
291688765404373953218359457522308004542498127526933816968940202212914132137198\
978589712626075813260088478082623330530048435143417306990444815477537988446537\
637366214419360277435394508927821234213795915119063519323167795918240838937333\
680922486742851845144346167083396793617925515147072311378564331285910089918519\
126848700767896734612743270667726060189423741139270900354006966878421454170414\
003456662464913130687865412861258551490539267650475034569052321121791827584633\
351095165592099821209788383943707918139942378910158869167562938971256119150391\
644990782618140714425549694076257494108903589270514141211451121705655830480736\
638116459186288483062574530208111259701285568657793225500456121962355341674750\
909710263393398130781653083918248755874314981671519650059933253508054502224290\
637310931241457687339460751515851339596095379031719745211172808943742587824497\
828550250384`998.3186843498984*^198,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.59892936392571\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"193\"\>"]}],
        ShowStringCharacters->False],
       -9.\
598929363925705352949182257867492485512405678625399381608745979875357741713602\
170697543819555079527090234345147709231142342836065966922640351638578197870070\
794764664787294514771516140196570067888157396024780050888727634041050225939561\
581721214717925337140178504941828356513815886250893951832687228995588222427440\
341395132254262659826796928091450547130963403633736250059670873579243759731688\
377272430662214731105832415104146525941753734187472244063519186386532454493029\
431581900408190336622734972331238082416771202518424162818758422186273140199497\
593405012692302248158028332344471084283000180439332691814965777307962416464326\
579268783435921127455907613843330026119511909007752370308301684590524155409650\
550228062483092395956334037293199587566297864664256779938233932822316111246764\
448921416556209819486027699667314938886731062641350673989527602712351218392596\
742847721949813885591731804153272830339309087007895771177768254357394643338083\
770694270256247735695338191340177000926506171558937934954714073321747087347843\
6897465`998.3187001546742*^193,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.74104360022450\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"189\"\>"]}],
        ShowStringCharacters->False],
       -2.\
741043600224497099032669203147268457903455797602854216526802251832983690367488\
259096312513045401029267171161672323020499069415764046651668942616209301325673\
476389566348518693314831214003191340563883692220142740170129912180110241882975\
373308935177790130545398292973197717650163274311862726136431918226512635934849\
354278160547095179075299854146002219643941110075100694534389830519097134583325\
526490496574161038276974377169093870141911675305300574970560245312804061866560\
610654926881321385533005294279984851940099495938584061911952383117251940509398\
972793649513585459424294262857224385368521026329361287206779087329505306795138\
646037827443669145554667406005092496621983608924761191170994274922629293139562\
052753701918311438205239593120983429067866587330310923590616674946456944969724\
954677072933625258816195897610421735079650087679815849823982716833639293724871\
783259672673414117403756997936131955387817961262324513991034331356700037075065\
485550567511624271600236692405390273080618916828060218438870099042459819613446\
053`998.6197503975543*^189,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.27810399177905\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"184\"\>"]}],
        ShowStringCharacters->False],
       -4.\
278103991779049504929457640018697667801102441884169011245710201313260055781545\
078025224739247197172131322138488234173984773472299119381505431732893937198801\
320400853320422547511268962097513519532662768746430521967524961495137923063106\
320181688362511077424868123839856295340603053622450576577383113944615375551025\
016664949149258544043489443149219641879375529826323452109247075347698940689688\
781799625123772392637841398869875115798197234807341102351137553805839713246043\
680373602961919410432181123979655686873352500837160227046550194733255434019406\
135798197646325267285502773894491358790497059798278883257956012315563309425922\
578663268437414401331939958935029334952938102958527849581513123711538169868418\
353939604368080408727479888167541546064069460669254568237308700243382693178147\
696012256975255289958701796764133422866403469771264876307640724971302224998101\
680076974741440628547211341489256831700906901471510424018379191950877139865611\
962409041108223439185210315553987583068693734071709537998724644902019743396`\
998.318745205658*^184,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917100729987144*^9},
 CellLabel->
  "Out[104]//ScientificForm=",ExpressionUUID->"62a2c494-cd17-4a92-aca6-\
94f4d43bfcfa"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Ns", "=", "10"}], ",", 
   RowBox[{"\[Beta]", "=", "1"}], ",", 
   RowBox[{"\[Lambda]1", "=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CDF", "'"}], "s", " ", "generated", " ", "using", " ", 
        "Laguerre"}], "-", "B"}], ")"}]}]}]}], "Subsubsection"]], "Input",
 CellChangeTimes->{{3.916893446497532*^9, 3.916893446705378*^9}, {
   3.9168942917415257`*^9, 3.916894324270287*^9}, {3.916895627789487*^9, 
   3.916895659869322*^9}, {3.9168957999776506`*^9, 3.9168958078338346`*^9}, {
   3.917069252391843*^9, 3.91706925536675*^9}, 3.917072102866085*^9, {
   3.917100736474966*^9, 3.9171007540790453`*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"eb90eeba-1286-46f5-be53-bcf2a84747b3"],

Cell[TextData[StyleBox["Generating function zeros for x = 1/1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"5340ac22-b7a8-49ed-b355-81d6c1adc318"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[130]:=",ExpressionUUID->"68f56857-2ba4-41a3-a23e-a95af2a2245d"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.78447806730780\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000178447806730780171278435215781064298482011845559958706583568780538346373258\
926994043443687351579066640707561474550456468055477414698182342318812193425336\
195659794844210647001352015117253441911374150969728402299926717309019946671358\
218591698323472275176801447458447115642849100706068946801125488237205829980221\
945508318350530589353491124698395990439625487104044633610799187435180658089551\
915068242496546431275500999316860205551445103872688261048137657932271755189385\
971120148593209666538554107238828405201704197450771538151167233198834055704889\
504718488263253342396898512346882664799039653230592688614622094773830446724940\
983436365023491867289774257065593933414730244025882318686168847394055945797294\
530254432557314784483896077778914928503933752419544341188742528118708888601556\
0376935809`757.3579561762156,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.30632315536282\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
306323155362820179610085119036542674398689327947456740746167658069727203897403\
241150899683559279243256669614500071124825904003001596513803869319862092548770\
768148155023980309173296845184890990429981565998222962448074716018261905434773\
123834550903879305433515281337732670189438169227518951886949143543894803638862\
387053070371749272917547152426433336343819054210950414537152326620255322966274\
429933638481506321890400856099110608056382908425363999255136946060388355168757\
451714292902681811813946231265294667379237472616116245969606306679506445603416\
890479205083128335632562623092975853033752449312931675307947991062747342049237\
482569377930694372470970655217461227140925755588984730989325314994140964043636\
178320462379453254003807561031577478898863322853972889562309757365578249326148\
73`757.3579561762156*^-8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.47582003416026\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-12\"\>"]}],
        ShowStringCharacters->False],
       -1.\
475820034160256791492193343684794779087373005310147764701497100791065091625856\
890097350053697103062143888396122986114259791178766211349725201620565375323301\
968278897201919847765195351603924442271968922108996615651694949488409855731445\
525358215961244950737502316922771626947461658252671060389921419559609919150839\
898282124897862348319371559247897131454938543298289391632203478597125961668663\
511481189064779691037035718580923050669803085756622863635055975496769765470782\
666757490073691483314419820223035099545479197406406789703173596951636852645908\
674908478362796185673264985080449979438743582476013854971085167429776357218827\
949681366146860390716300249172405481910369512706461456896715730915861008555095\
657263557162210444130372478654989438338914645760504827133406015891138525969`\
757.3579561762156*^-12,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.33979365375199\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-17\"\>"]}],
        ShowStringCharacters->False],
       -5.\
339793653751989325301870280876828744777696754547910186004396764398001346509258\
208331447551336771837233482417719943678210739357975185949098295060525584275623\
992429837609219291363299381458858380400274845032502250309673059546035547942670\
011506910163352198799054751524162132003456271567110687932960654918957555375752\
732913772129733511491528745106228656695279269617498783408085687883700791476283\
515531511360761737015985371044764673749470692759375019576322277416592142985277\
622790700870554106658711329210152660506690187440620622962499252576221980884858\
389150103376175355695132225847372856624229849459468280189924947358337554166181\
938311272698849574111076705778130512574388393766644385984541319413121054134453\
71410183287832913346080386398209396951883059106301577924446833960760017`757.\
3579561762156*^-17,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.19797229206187\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -1.\
197972292061868363128155031504135139209132896063733943154186334472989724839137\
512194278548712436843292159681395963897680218514635082203592827134170443271637\
665818346812500850954678075529006833023425665837441003903764278775208665506792\
222778661963839840851386658450462809492094139074016650916922119414041970826955\
230103150035700152334010865344974235401363567594593470932068499925807995418094\
331977820698441841609563057930696593515131131228990441971493048883936900105953\
363308232490082824512222633928575658445248641284343553763058791652262913807843\
426216840900840346523601334556199521674348305583597843159528213488150324291911\
305390074167905716837470886669142069192138620728980848562690326970835649125594\
4687524762645014167842102852314472168279921121940133000191059572843`757.\
3579561762156*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76023036523951\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       -1.\
760230365239508347467944222066572760235470303429145810891136268131240860765140\
013225803460455438106368583785025123610500887529925727916654640483411223331138\
636051315681634948301010901286588017584085602500886226305755687826072008970666\
945869302924403326258314125902483460768118308498738599650103940295339713640750\
868941234069492001414703718728899904501598771610498036010462367658041125312800\
758476867687012890938235042584056309047022768989873347386040599787849367645000\
647991938324038937812750435990366247960005140596690318489236011203959239890082\
660788625898542679363143265823913103072875432727477011521826962747516562672216\
887321768199580119962762910476516106392815224935936316179370066532504053465965\
688882202439582219004182458291029247795460576871845317401564627109727584759590\
693`757.3579561762156*^-26,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.73892283601414\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-31\"\>"]}],
        ShowStringCharacters->False],
       -1.\
738922836014144306997176401243386293408959033671678979294352454915254944882520\
628905855393552766488717301155930580721657205628516848871417109261432338278265\
176418589403196621163671096422808425527753089374847578762715678751182801393568\
462473987081640595139579689469249256236527157949805355587512820260859272714043\
206374004295596487096953076816134252673055697024490006117316794616871103797811\
992655118110507167874532553546784992699848320847777623970591361523468842101210\
697917751878053110656481908690452098377988544732107992542027272610573460767979\
710178758497986860405103947915754458616151286426544064563623237896578842932296\
999613531722864892857281364545645880827874278650623287375839082027152202543197\
7595268792983104185939973327987582329990701983716647644232452460997487082125`\
757.3579561762156*^-31,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.15206433092917\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-36\"\>"]}],
        ShowStringCharacters->False],
       -1.\
152064330929168195230043963931635245339563660384447456193490468034880729188475\
181738615970035923676811208548629546574698360426698806847609748876710608956662\
025354795042790679438459408640528994209077725450093364926212222418319117872274\
154342784367245206846406109524734797198359217988212986119895339967585641822049\
289793959862412359067883335848560504076089157916819133254941393574981594861011\
074906773856957728023397155479600575145634215369571295061585178576483547938492\
368720350712785356235556779426106544614826477277595298231408786807384050789428\
792113529207555696573833004941371266630548277706192360471085424540523776399334\
109914755218211307103364978378556668867446013924633924675946686487639538096411\
86894629128292284550952532933549897507136285666522385045083458301143119`757.\
3579561762156*^-36,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.87492936545662\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-42\"\>"]}],
        ShowStringCharacters->False],
       -4.\
874929365456620590588834736871567260176438337347393467785027122302932030078949\
744142900679226455214103683129231327522327715959090909238403273313932936558009\
935742186213344376123680755871215660645980915218759221394611108289766572556143\
021353382181800769566544024540441901020643673837846067856125894046452300745261\
786555909173658822073329075199786142994820114744115349015656444073952991475857\
319847532711868370692111260784388386625027263438285281203126702261757115934739\
729565253876379402674024034485696532369206152479171055869568968362011827887602\
657750287453384645576033869048928498747709502409447678841290871598005998590989\
246787196979144461269594051086996937006051445739741227485289634127294841975945\
71026116402352810982357126690657327035164516680964222892037493598`757.\
3579561762156*^-42,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.09257876501068\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-47\"\>"]}],
        ShowStringCharacters->False],
       -1.\
092578765010682873977910773820482377785182384942985693302621766702899885558896\
874184069683429307506488722867329154661630061386583012663315749786143620729690\
449287135087539991343999418345437142531447450560898250409846687843214825862632\
027059713821003903703164942787525314384547807238086248300298310628568936075601\
387772495692638269032484303715013131429074720045899111957232595431807052991295\
765371283176319884445171836839344039311737580046794048167425243952381870114775\
190907069974998864466429911335855753661731241826944931764365656365024518132828\
174913782516511558819260765127596753222119796924371914971515090848882997412195\
886902009619082967645533997936031943499515566267849461100237439896009694394942\
777367309538459283381449283677347164725070310043371966304017057027427025326880\
5`756.508470200693*^-47,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917060765372231*^9, 3.917060802699255*^9, 3.917067959035988*^9, 
   3.917068475200996*^9, 3.917068805756337*^9, 3.917068861969239*^9, {
   3.91706890860632*^9, 3.917068935882053*^9}, 3.917069184323401*^9, 
   3.9170694923727407`*^9, 3.917069762100671*^9, 3.917100938037752*^9},
 CellLabel->
  "Out[130]//ScientificForm=",ExpressionUUID->"072d3bbb-38d6-45a5-b8a5-\
9351c59440a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[131]:=",ExpressionUUID->"fd36f944-89a5-4fbc-9f72-18388719ea0a"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.78447806730780\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000178447806730780171278435215781064298482011845559958706583568780538346373258\
926994043443687351579066640707561474550456468055477414698182342318812193425336\
195659794844210647001352015117253441911374150969728402299926717309019946671358\
218591698323472275176801447458447115642849100706068946801125488237205829980221\
945508318350530589353491124698395990439625487104044633610799187435180658089551\
915068242496546431275500999316860205551445103872688261048137657932271755189385\
971120148593209666538554107238828405201704197450771538151167233198834055704889\
504718488263253342396898512346882664799039653230592688614622094773830446724940\
983436365023491867289774257065593933414730244025882318686168847394055945797294\
530254432557314784483896077778914928503933752419544341188742528118708888601556\
037693581029464146612845826722417695194049630109118180118053765461945271235655\
968788400277454074101968092411896488317942204840059002391057386467424401780761\
508299182035963072454048470773529373935151179631712409573754505007121541335261\
546982`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.30632315536282\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
306323155362820179610085119036542674398689327947456740746167658069727203897403\
241150899683559279243256669614500071124825904003001596513803869319862092548770\
768148155023980309173296845184890990429981565998222962448074716018261905434773\
123834550903879305433515281337732670189438169227518951886949143543894803638862\
387053070371749272917547152426433336343819054210950414537152326620255322966274\
429933638481506321890400856099110608056382908425363999255136946060388355168757\
451714292902681811813946231265294667379237472616116245969606306679506445603416\
890479205083128335632562623092975853033752449312931675307947991062747342049237\
482569377930694372470970655217461227140925755588984730989325314994140964043636\
178320462379453254003807561031577478898863322853972889562309757365578249326148\
725316965018608520371209846692848305928606628910480784654746227691377762571381\
453147382917079454300648571857414018658378644717835345668121523301775673621541\
39190910829144812111759188588600621723362376470569201474362202772200130789304`\
1000.*^-8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.47582003416026\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-12\"\>"]}],
        ShowStringCharacters->False],
       -1.\
475820034160256791492193343684794779087373005310147764701497100791065091625856\
890097350053697103062143888396122986114259791178766211349725201620565375323301\
968278897201919847765195351603924442271968922108996615651694949488409855731445\
525358215961244950737502316922771626947461658252671060389921419559609919150839\
898282124897862348319371559247897131454938543298289391632203478597125961668663\
511481189064779691037035718580923050669803085756622863635055975496769765470782\
666757490073691483314419820223035099545479197406406789703173596951636852645908\
674908478362796185673264985080449979438743582476013854971085167429776357218827\
949681366146860390716300249172405481910369512706461456896715730915861008555095\
657263557162210444130372478654989438338914645760504827133406015891138525969026\
321994503823878061338354618715468939619639747222522007033783440425575071900115\
629492595667875293468580232427528182627485913236071756938661078509505434244205\
329320947660392098679692803181257014051491917481947197630382002583438819288601\
06680014082206`1000.*^-12,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.33979365375199\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-17\"\>"]}],
        ShowStringCharacters->False],
       -5.\
339793653751989325301870280876828744777696754547910186004396764398001346509258\
208331447551336771837233482417719943678210739357975185949098295060525584275623\
992429837609219291363299381458858380400274845032502250309673059546035547942670\
011506910163352198799054751524162132003456271567110687932960654918957555375752\
732913772129733511491528745106228656695279269617498783408085687883700791476283\
515531511360761737015985371044764673749470692759375019576322277416592142985277\
622790700870554106658711329210152660506690187440620622962499252576221980884858\
389150103376175355695132225847372856624229849459468280189924947358337554166181\
938311272698849574111076705778130512574388393766644385984541319413121054134453\
714101832878329133460803863982093969518830591063015779244468339607600166841060\
226830534657763711101297709196673037305592374106102536147726363817513606862714\
885225653054160601112550567023896294798357484271486823096680707026561812394668\
414458058761604622424317711268816693706257544157201096004358442948914221900495\
635773339`1000.*^-17,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.19797229206187\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -1.\
197972292061868363128155031504135139209132896063733943154186334472989724839137\
512194278548712436843292159681395963897680218514635082203592827134170443271637\
665818346812500850954678075529006833023425665837441003903764278775208665506792\
222778661963839840851386658450462809492094139074016650916922119414041970826955\
230103150035700152334010865344974235401363567594593470932068499925807995418094\
331977820698441841609563057930696593515131131228990441971493048883936900105953\
363308232490082824512222633928575658445248641284343553763058791652262913807843\
426216840900840346523601334556199521674348305583597843159528213488150324291911\
305390074167905716837470886669142069192138620728980848562690326970835649125594\
468752476264501416784210285231447216827992112194013300019105957284297098563790\
896199683686005468656729143744030294807958412368390881266102708960029486969853\
628710824681166158974346806284256833975852638561078054394355570256065159407011\
766154440726989760123860836404174355281969484384828509600722692940283100474174\
13036`1000.*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76023036523951\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       -1.\
760230365239508347467944222066572760235470303429145810891136268131240860765140\
013225803460455438106368583785025123610500887529925727916654640483411223331138\
636051315681634948301010901286588017584085602500886226305755687826072008970666\
945869302924403326258314125902483460768118308498738599650103940295339713640750\
868941234069492001414703718728899904501598771610498036010462367658041125312800\
758476867687012890938235042584056309047022768989873347386040599787849367645000\
647991938324038937812750435990366247960005140596690318489236011203959239890082\
660788625898542679363143265823913103072875432727477011521826962747516562672216\
887321768199580119962762910476516106392815224935936316179370066532504053465965\
688882202439582219004182458291029247795460576871845317401564627109727584759590\
971497265717237033015886947661707456786928653479110568423011339409246721704985\
835261615170533907306582082271321202864921806843055866970569442187520283273068\
305359035817456308358317963286041282430524267715834579490299417813114896448221\
`1000.*^-26,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.73892283601414\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-31\"\>"]}],
        ShowStringCharacters->False],
       -1.\
738922836014144306997176401243386293408959033671678979294352454915254944882520\
628905855393552766488717301155930580721657205628516848871417109261432338278265\
176418589403196621163671096422808425527753089374847578762715678751182801393568\
462473987081640595139579689469249256236527157949805355587512820260859272714043\
206374004295596487096953076816134252673055697024490006117316794616871103797811\
992655118110507167874532553546784992699848320847777623970591361523468842101210\
697917751878053110656481908690452098377988544732107992542027272610573460767979\
710178758497986860405103947915754458616151286426544064563623237896578842932296\
999613531722864892857281364545645880827874278650623287375839082027152202543197\
759526879298310418593997332798758232999070198371664764423245246099748708212446\
991903178004773465432528578585798593413491140706161514988697836009739725699787\
402597461750852796009625981650019653615475876066687930066552023540055512836667\
210008514473546760646258958991593539204060086672561449699320760711594761658304\
31452087938407`1000.*^-31,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.15206433092917\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-36\"\>"]}],
        ShowStringCharacters->False],
       -1.\
152064330929168195230043963931635245339563660384447456193490468034880729188475\
181738615970035923676811208548629546574698360426698806847609748876710608956662\
025354795042790679438459408640528994209077725450093364926212222418319117872274\
154342784367245206846406109524734797198359217988212986119895339967585641822049\
289793959862412359067883335848560504076089157916819133254941393574981594861011\
074906773856957728023397155479600575145634215369571295061585178576483547938492\
368720350712785356235556779426106544614826477277595298231408786807384050789428\
792113529207555696573833004941371266630548277706192360471085424540523776399334\
109914755218211307103364978378556668867446013924633924675946686487639538096411\
868946291282922845509525329335498975071362856665223850450834583011431189012305\
279896088944694994011197338847330164039535859566302273932335674771899313964755\
985194891286268726291447914154097372425852732648668009789562983557633644658131\
209992740924288279357598604532669795865932752773157663839811263580662378905099\
010284986`1000.*^-36,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.87492936545662\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-42\"\>"]}],
        ShowStringCharacters->False],
       -4.\
874929365456620590588834736871567260176438337347393467785027122302932030078949\
744142900679226455214103683129231327522327715959090909238403273313932936558009\
935742186213344376123680755871215660645980915218759221394611108289766572556143\
021353382181800769566544024540441901020643673837846067856125894046452300745261\
786555909173658822073329075199786142994820114744115349015656444073952991475857\
319847532711868370692111260784388386625027263438285281203126702261757115934739\
729565253876379402674024034485696532369206152479171055869568968362011827887602\
657750287453384645576033869048928498747709502409447678841290871598005998590989\
246787196979144461269594051086996937006051445739741227485289634127294841975945\
710261164023528109823571266906573270351645166809642228920374935977027902919246\
807459971195394405170810955095652506277758509350390595309775068865569861799716\
762743184185737410265217124723271437857920094689449299191011726301611028297530\
631178955183773616438067962712009971386049367317680382157773695009529309528181\
548`1000.*^-42,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.09257876501068\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-47\"\>"]}],
        ShowStringCharacters->False],
       -1.\
092578765010682873977910773820482377785182384942985693302621766702899885558896\
874184069683429307506488722867329154661630061386583012663315749786143620729690\
449287135087539991343999418345437142531447450560898250409846687843214825862632\
027059713821003903703164942787525314384547807238086248300298310628568936075601\
387772495692638269032484303715013131429074720045899111957232595431807052991295\
765371283176319884445171836839344039311737580046794048167425243952381870114775\
190907069974998864466429911335855753661731241826944931764365656365024518132828\
174913782516511558819260765127596753222119796924371914971515090848882997412195\
886902009619082967645533997936031943499515566267849461100237439896009694394942\
777367309538459283381449283677347164725070310043371966304017057027427025326879\
171240493147574480980236648703045692565204340414348338413450327495173693483611\
240682500458525579619089100860413857607827270247470654317611308268622075972828\
1982024661753017243858249296580283503520321863704634237828734960092993314881`\
1000.*^-47,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917068819681261*^9, 3.917068870246902*^9, 
  3.917068912503191*^9, 3.9170689467045927`*^9, 3.917069187677332*^9, 
  3.917069495397505*^9, 3.917069764686631*^9, 3.917069980152075*^9, 
  3.917100943448063*^9},
 CellLabel->
  "Out[131]//ScientificForm=",ExpressionUUID->"d5adf2c3-339b-4534-a547-\
e1f7da08eeee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917068974324635*^9, 3.917068974924309*^9}, {3.917069020748538*^9, 
   3.917069022427997*^9}, {3.91706936438813*^9, 3.9170693651550837`*^9}, {
   3.91706952884899*^9, 3.917069542144401*^9}, {3.917069912692272*^9, 
   3.917069938080408*^9}, {3.917070073346589*^9, 3.917070110138049*^9}, {
   3.917070162603229*^9, 3.917070163034474*^9}, {3.9170703441651907`*^9, 
   3.917070345620515*^9}, {3.917070533413553*^9, 3.917070533622308*^9}, {
   3.91707056604777*^9, 3.917070567078938*^9}, {3.9170706616096087`*^9, 
   3.917070661902711*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[132]:=",ExpressionUUID->"8b1ccf4a-2212-4edc-86f4-277e9524506f"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.78447806730780\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000178447806730780171278435215781064298482011845559958706583568780538346373258\
926994043443687351579066640707561474550456468055477414698182342318812193425336\
195659794844210647001352015117253441911374150969728402299926717309019946671358\
218591698323472275176801447458447115642849100706068946801125488237205829980221\
945508318350530589353491124698395990439625487104044633610799187435180658089551\
915068242496546431275500999316860205551445103872688261048137657932271755189385\
971120148593209666538554107238828405201704197450771538151167233198834055704889\
504718488263253342396898512346882664799039653230592688614622094773830446724940\
983436365023491867289774257065593933414730244025882318686168847394055945797294\
530254432557314784483896077778914928503933752419544341188742528118708888601556\
037693581029464146612845826722417695194049630109118180118053765461945271235655\
968788400277454074101968092411896488317942204840059002391057386467424401780761\
508299182035963072454048470773529373935151179631712409573754505007121541335261\
5468448`998.8493727354328,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.30632315536282\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
306323155362820179610085119036542674398689327947456740746167658069727203897403\
241150899683559279243256669614500071124825904003001596513803869319862092548770\
768148155023980309173296845184890990429981565998222962448074716018261905434773\
123834550903879305433515281337732670189438169227518951886949143543894803638862\
387053070371749272917547152426433336343819054210950414537152326620255322966274\
429933638481506321890400856099110608056382908425363999255136946060388355168757\
451714292902681811813946231265294667379237472616116245969606306679506445603416\
890479205083128335632562623092975853033752449312931675307947991062747342049237\
482569377930694372470970655217461227140925755588984730989325314994140964043636\
178320462379453254003807561031577478898863322853972889562309757365578249326148\
725316965018608520371209846692848305928606628910480784654746227691377762571381\
453147382917079454300648571857414018658378644717835345668121523301775673621541\
39190910829144812111759188588600621723362376470569201474362202772200130792244`\
998.8493171594521*^-8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.47582003416026\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-12\"\>"]}],
        ShowStringCharacters->False],
       -1.\
475820034160256791492193343684794779087373005310147764701497100791065091625856\
890097350053697103062143888396122986114259791178766211349725201620565375323301\
968278897201919847765195351603924442271968922108996615651694949488409855731445\
525358215961244950737502316922771626947461658252671060389921419559609919150839\
898282124897862348319371559247897131454938543298289391632203478597125961668663\
511481189064779691037035718580923050669803085756622863635055975496769765470782\
666757490073691483314419820223035099545479197406406789703173596951636852645908\
674908478362796185673264985080449979438743582476013854971085167429776357218827\
949681366146860390716300249172405481910369512706461456896715730915861008555095\
657263557162210444130372478654989438338914645760504827133406015891138525969026\
321994503823878061338354618715468939619639747222522007033783440425575071900115\
629492595667875293468580232427528182627485913236071756938661078509505434244205\
3293209476603920986796928031812570140514919174819471976303820025834388192`998.\
849397985914*^-12,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.33979365375199\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-17\"\>"]}],
        ShowStringCharacters->False],
       -5.\
339793653751989325301870280876828744777696754547910186004396764398001346509258\
208331447551336771837233482417719943678210739357975185949098295060525584275623\
992429837609219291363299381458858380400274845032502250309673059546035547942670\
011506910163352198799054751524162132003456271567110687932960654918957555375752\
732913772129733511491528745106228656695279269617498783408085687883700791476283\
515531511360761737015985371044764673749470692759375019576322277416592142985277\
622790700870554106658711329210152660506690187440620622962499252576221980884858\
389150103376175355695132225847372856624229849459468280189924947358337554166181\
938311272698849574111076705778130512574388393766644385984541319413121054134453\
714101832878329133460803863982093969518830591063015779244468339607600166841060\
226830534657763711101297709196673037305592374106102536147726363817513606862714\
885225653054160601112550567023896294798357484271486823096680707026561812394668\
414458058761604622424317711268816693706257544157201096004358442948914221900496\
076850959`998.849434086056*^-17,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.19797229206187\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -1.\
197972292061868363128155031504135139209132896063733943154186334472989724839137\
512194278548712436843292159681395963897680218514635082203592827134170443271637\
665818346812500850954678075529006833023425665837441003903764278775208665506792\
222778661963839840851386658450462809492094139074016650916922119414041970826955\
230103150035700152334010865344974235401363567594593470932068499925807995418094\
331977820698441841609563057930696593515131131228990441971493048883936900105953\
363308232490082824512222633928575658445248641284343553763058791652262913807843\
426216840900840346523601334556199521674348305583597843159528213488150324291911\
305390074167905716837470886669142069192138620728980848562690326970835649125594\
468752476264501416784210285231447216827992112194013300019105957284297098563790\
896199683686005468656729143744030294807958412368390881266102708960029486969853\
628710824681166158974346806284256833975852638561078054394355570256065159407011\
766154440726989760123860836404174355281969484384828509600722692940283100474174\
12965`998.8494527521622*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76023036523951\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       -1.\
760230365239508347467944222066572760235470303429145810891136268131240860765140\
013225803460455438106368583785025123610500887529925727916654640483411223331138\
636051315681634948301010901286588017584085602500886226305755687826072008970666\
945869302924403326258314125902483460768118308498738599650103940295339713640750\
868941234069492001414703718728899904501598771610498036010462367658041125312800\
758476867687012890938235042584056309047022768989873347386040599787849367645000\
647991938324038937812750435990366247960005140596690318489236011203959239890082\
660788625898542679363143265823913103072875432727477011521826962747516562672216\
887321768199580119962762910476516106392815224935936316179370066532504053465965\
688882202439582219004182458291029247795460576871845317401564627109727584759590\
971497265717237033015886947661707456786928653479110568423011339409246721704985\
835261615170533907306582082271321202864921806843055866970569442187520283273068\
305359035817456308358317963286041282430524267715834579490299417813114896448279\
`998.849463658527*^-26,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.73892283601414\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-31\"\>"]}],
        ShowStringCharacters->False],
       -1.\
738922836014144306997176401243386293408959033671678979294352454915254944882520\
628905855393552766488717301155930580721657205628516848871417109261432338278265\
176418589403196621163671096422808425527753089374847578762715678751182801393568\
462473987081640595139579689469249256236527157949805355587512820260859272714043\
206374004295596487096953076816134252673055697024490006117316794616871103797811\
992655118110507167874532553546784992699848320847777623970591361523468842101210\
697917751878053110656481908690452098377988544732107992542027272610573460767979\
710178758497986860405103947915754458616151286426544064563623237896578842932296\
999613531722864892857281364545645880827874278650623287375839082027152202543197\
759526879298310418593997332798758232999070198371664764423245246099748708212446\
991903178004773465432528578585798593413491140706161514988697836009739725699787\
402597461750852796009625981650019653615475876066687930066552023540055512836667\
2100085144735467606462589589915935392040600866725614496993207607115947617`998.\
849470666716*^-31,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.15206433092917\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-36\"\>"]}],
        ShowStringCharacters->False],
       -1.\
152064330929168195230043963931635245339563660384447456193490468034880729188475\
181738615970035923676811208548629546574698360426698806847609748876710608956662\
025354795042790679438459408640528994209077725450093364926212222418319117872274\
154342784367245206846406109524734797198359217988212986119895339967585641822049\
289793959862412359067883335848560504076089157916819133254941393574981594861011\
074906773856957728023397155479600575145634215369571295061585178576483547938492\
368720350712785356235556779426106544614826477277595298231408786807384050789428\
792113529207555696573833004941371266630548277706192360471085424540523776399334\
109914755218211307103364978378556668867446013924633924675946686487639538096411\
868946291282922845509525329335498975071362856665223850450834583011431189012305\
279896088944694994011197338847330164039535859566302273932335674771899313964755\
985194891286268726291447914154097372425852732648668009789562983557633644658131\
209992740924288279357598604532669795865932752773157663839811263580662378905099\
010661661`998.8494755721379*^-36,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.87492936545662\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-42\"\>"]}],
        ShowStringCharacters->False],
       -4.\
874929365456620590588834736871567260176438337347393467785027122302932030078949\
744142900679226455214103683129231327522327715959090909238403273313932936558009\
935742186213344376123680755871215660645980915218759221394611108289766572556143\
021353382181800769566544024540441901020643673837846067856125894046452300745261\
786555909173658822073329075199786142994820114744115349015656444073952991475857\
319847532711868370692111260784388386625027263438285281203126702261757115934739\
729565253876379402674024034485696532369206152479171055869568968362011827887602\
657750287453384645576033869048928498747709502409447678841290871598005998590989\
246787196979144461269594051086996937006051445739741227485289634127294841975945\
710261164023528109823571266906573270351645166809642228920374935977027902919246\
807459971195394405170810955095652506277758509350390595309775068865569861799716\
762743184185737410265217124723271437857920094689449299191011726301611028297530\
631178955183773616438067962712009971386049367317680382157773695009529309528181\
542`998.8494793800213*^-42,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.09257876501068\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-47\"\>"]}],
        ShowStringCharacters->False],
       -1.\
092578765010682873977910773820482377785182384942985693302621766702899885558896\
874184069683429307506488722867329154661630061386583012663315749786143620729690\
449287135087539991343999418345437142531447450560898250409846687843214825862632\
027059713821003903703164942787525314384547807238086248300298310628568936075601\
387772495692638269032484303715013131429074720045899111957232595431807052991295\
765371283176319884445171836839344039311737580046794048167425243952381870114775\
190907069974998864466429911335855753661731241826944931764365656365024518132828\
174913782516511558819260765127596753222119796924371914971515090848882997412195\
886902009619082967645533997936031943499515566267849461100237439896009694394942\
777367309538459283381449283677347164725070310043371966304017057027427025326879\
171240493147574480980236648703045692565204340414348338413450327495173693483611\
240682500458525579619089100860413857607827270247470654317611308268622075972828\
1982024661753017243858249296580283503520321863704634237828734960092993314889`\
998.8494830554482*^-47,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.9170706624665537`*^9, 3.917100946836348*^9},
 CellLabel->
  "Out[132]//ScientificForm=",ExpressionUUID->"2237ee1c-4145-4f2a-9b10-\
5762bd4fef16"]
}, Open  ]],

Cell[TextData[StyleBox["Generating function zeros for x = 1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
   3.9170689688201733`*^9, 3.9170689695870247`*^9}, {3.917069003444968*^9, 
   3.917069006491991*^9}, {3.9170693577536993`*^9, 3.917069358279868*^9}, {
   3.917069522655758*^9, 3.917069533496417*^9}, {3.917069903555677*^9, 
   3.917069903827053*^9}, {3.917070060290657*^9, 3.917070060569522*^9}, 
   3.9170706590399733`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f4a3b89c-f260-4939-a0b7-c80295ae2a62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", "1000", "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170689710050783`*^9, 3.9170689715965233`*^9}, {
   3.917069009509342*^9, 3.917069012413776*^9}, {3.917069351134788*^9, 
   3.917069352034149*^9}, {3.917069526217206*^9, 3.917069526615987*^9}, {
   3.9170699065082073`*^9, 3.91706990739526*^9}, {3.91707006259455*^9, 
   3.917070062985715*^9}, {3.917070112811145*^9, 3.9170701139223127`*^9}, {
   3.917070145355476*^9, 3.917070153209457*^9}, {3.917070355469458*^9, 
   3.9170703565405188`*^9}, 3.917070612287755*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[133]:=",ExpressionUUID->"e272174f-003a-4e7f-b313-906f6fac00a9"],

Cell[BoxData[
 TemplateBox[{
  "Throw", "sysexc", 
   "\"Uncaught SystemException returned to top level. Can be caught with \
Catch[\[Ellipsis], _SystemException].\"", 2, 133, 11, 20923437999048589195, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917070612876602*^9, 3.917100950213702*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"1f455356-8b34-4f48-9eec-3d7255b713be"],

Cell[BoxData[
 RowBox[{"SystemException", "[", "\<\"MemoryAllocationFailure\"\>", 
  "]"}]], "Output",
 CellChangeTimes->{
  3.917060765372231*^9, 3.917060802699255*^9, 3.917067959035988*^9, 
   3.917068475200996*^9, 3.917068805756337*^9, 3.917068861969239*^9, {
   3.91706890860632*^9, 3.917068935882053*^9}, 3.917068972315549*^9, 
   3.917069046614691*^9, 3.91706921379486*^9, 3.917069360520423*^9, {
   3.917069499108343*^9, 3.9170695352344713`*^9}, 3.917069768086928*^9, 
   3.9170699082271233`*^9, {3.917069953508654*^9, 3.917069974043449*^9}, 
   3.9170700639814663`*^9, {3.917070114366995*^9, 3.917070154729269*^9}, 
   3.917070357694529*^9, 3.917070416502223*^9, 3.917070612884479*^9, 
   3.9171009502219543`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"0feed7e4-b8ca-4fe3-aa91-0d189c8861cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", "1000", "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917068974324635*^9, 3.917068974924309*^9}, {3.917069020748538*^9, 
   3.917069022427997*^9}, {3.91706936438813*^9, 3.9170693651550837`*^9}, {
   3.91706952884899*^9, 3.917069542144401*^9}, {3.917069912692272*^9, 
   3.917069938080408*^9}, {3.917070073346589*^9, 3.917070110138049*^9}, {
   3.917070162603229*^9, 3.917070163034474*^9}, {3.9170703441651907`*^9, 
   3.917070345620515*^9}, 3.917070607088739*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[134]:=",ExpressionUUID->"aaf846d6-9be4-4431-9c2d-6404ff86e667"],

Cell[BoxData[
 TemplateBox[{
  "Throw", "sysexc", 
   "\"Uncaught SystemException returned to top level. Can be caught with \
Catch[\[Ellipsis], _SystemException].\"", 2, 134, 12, 20923437999048589195, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.91707060884916*^9, 3.9171009536721363`*^9},
 CellLabel->
  "During evaluation of \
In[134]:=",ExpressionUUID->"62b6d1dc-ebab-4690-b6f7-e84ee5c54f54"],

Cell[BoxData[
 RowBox[{"SystemException", "[", "\<\"MemoryAllocationFailure\"\>", 
  "]"}]], "Output",
 CellChangeTimes->{{3.917069502526546*^9, 3.917069554506406*^9}, 
   3.917069802618998*^9, {3.917069914408897*^9, 3.917069977595771*^9}, {
   3.917070070315947*^9, 3.917070164948805*^9}, 3.917070267547083*^9, 
   3.917070305259717*^9, 3.917070346306712*^9, 3.917070608859817*^9, 
   3.9171009536804447`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"76275893-ed58-44cd-bd4a-de3c1e7e9055"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", "1000", "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917068974324635*^9, 3.917068974924309*^9}, {3.917069020748538*^9, 
   3.917069022427997*^9}, {3.91706936438813*^9, 3.9170693651550837`*^9}, {
   3.91706952884899*^9, 3.917069542144401*^9}, {3.917069912692272*^9, 
   3.917069938080408*^9}, {3.917070073346589*^9, 3.917070110138049*^9}, {
   3.917070162603229*^9, 3.917070163034474*^9}, {3.9170703441651907`*^9, 
   3.917070345620515*^9}, {3.917070533413553*^9, 3.917070533622308*^9}, {
   3.91707056604777*^9, 3.917070567078938*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[135]:=",ExpressionUUID->"475db4f6-19af-44b6-859b-5558454424cb"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.61619999301527\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"237\"\>"]}],
        ShowStringCharacters->False],
       -1.\
616199993015269556253829044782261813733299070812220209956516170926700194855816\
100147755012230536240262043214968994629154130398761741143957136964700954489757\
744832495078327708963404082715918894502549539960803926387574382137966565524452\
757003493722709793470257537531194422579685501496670421373608600742862021346513\
074791814183816066655455951865387282270951155074345750476220886332714792805344\
062636350926355472420410455737643988677543258048126479887455229586449578517477\
564925915680124164801894953590157101413924158698449167466233941341799547445220\
042268728472689173069601502532446294746231790098498097964461008673660690067312\
011133780589870373104681500916621084015619977700432488456005014405801642931036\
210134126626584698289144019405233761021882313702325471415954428785685400057094\
326148903911109475896082266321401052443870962368388986068089895855244693936051\
492054776759427645710546754799909033617182644725106849513857356504096981033170\
349054241979277415166832301488703821275337052563440564986514153245765977762442\
6077590767603`998.3979304882164*^237,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.77145449707285\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"232\"\>"]}],
        ShowStringCharacters->False],
       -1.\
771454497072854386499199734197413962418460176359316279434478931701388911880869\
757681678617829632741582970287797906389517837783063894686667938716283972463453\
458210566964172027950399412649686073557790220135976326521479854235184839199897\
060620012401455330595076758620214317091604377961284020829007352169095521662616\
812536840809318213722676765395252448142869704315106543604228594527772371996795\
352248369269536649323647290406939708285532801702918108396599417634963944427300\
743975874894648624413194368593139347263447973642476499240463638048714511138139\
260301068687313895396887071903770667355691674434180139486889642405912643267622\
846741438194718618646492536967724404872235827406452205239086295866361656652685\
397206351268182200016924412056624846835597047458952357745930681091196344850479\
099027386106586153071670843247053406232009067579308028272855327186446776308595\
595346299726244147451855510703392665070457711765226198378575744020834734442864\
241443926095447290571367172762390083035358222169603328687810553266316895447971\
36072458`998.3979146448115*^232,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.23116307541671\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"227\"\>"]}],
        ShowStringCharacters->False],
       -3.\
231163075416709411273590896886630019043615031134664612482080078230500396990149\
277273232521708864152498005689087481613530810553619640050703514168754004849076\
471891879730480204255979910897236924633795166384991076524301751849097692363890\
213342202840049845854302521385031124353873636884453617537007138690828813910644\
847398701335305144521235928914526992037069832093243340798398739889267966759546\
856003423078613096282617440553448965832116946846824730058051995678018782483444\
155375677971045632966603771859171315295070900465388661784233216228722431397697\
375459982124496364176151264538564465667929533844557547788393057747545043443630\
930601728430471624809869338732626188882146290467926605578336254356660994298027\
004526969925224543868036812495941086721113858848667603644079522430402214696063\
477134396520669259027909958741935656463979719871513381327730221583292903532193\
849805726081854066820611088561611448912609225119018821419946305710594815347480\
280555804138412618281958440499877225680351691831068064818515637433118483912806\
047`998.3979039525245*^227,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.51897413700538\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"222\"\>"]}],
        ShowStringCharacters->False],
       -7.\
518974137005383383667505158049406622356761663657783731321935764743728807876624\
834745856338531248763529312995516821181136863359460940473382094431428836135418\
358604925469520436826074074072530837265955355262659972381066836456948669169257\
261293144129315668237458684524356921153756317745588607177252897434858870744800\
201663296871881019152901763680425956873504612488186903226625930924754327347606\
187018148441600848558084541181035511530412192967063438606603139804028106994431\
832158541040872619205566333185727809158562864049449623381329365351956121868967\
645565017200049072337577157340243239030368126752586131839363938422528939330014\
549901867401119409741495670791708314102720198222523163554564869915557441886781\
328830827029242184985620573927813718596898736101099258011435626858439380691283\
103791801727714644846502976541733707791997383093704431130948111839023205540929\
663365464123476339262522575340761512823866625353533652189801331468600701669294\
254174978740676233621791539649175276729479235404563268646228761685783819423`\
998.6989269800217*^222,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.97465098601134\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"218\"\>"]}],
        ShowStringCharacters->False],
       -1.\
974650986011341125862971870050675600592343103418044999369601959731018570126640\
423265821793171195113914417926357156121458468877115717392359693622930778279302\
421468443515431962565480074107536177059481619462683945643988756372659764008481\
859977062830019378174859119980528073721884646210097934750914737182565158818045\
920371247468244400201275195852849354382245538048005809517129102906341389321551\
192161093701482388800295139226881932573232339723307862737717580885879006379790\
360156612244984143373506651798540994001107350841228924640022359974032732763121\
817862970135023952291543597745201871413610532862782713896838747051502877895514\
333166691864264030255352801455530803686297190026057104745003651701341054397622\
242159293584419637047659747648188419586891882784175190335203801551184963635608\
769555283992790334295656581225911487283462165383422946300639995970730734822683\
771148251097904056709940820090784686295716665047990748008369001295063092192709\
483056510854451146670759903068057838437034445063368510928957998267925792032489\
6718253213841`998.6989235357313*^218,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.37803713300213\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"213\"\>"]}],
        ShowStringCharacters->False],
       -5.\
378037133002132888631835666698062581407321425995323141970691941208705065524282\
974358843175081264437638146219014381055260567548707901985917535502695020586578\
137973219302450313457667788317496449039576366399204270663377927584243679067458\
106527977213651809187709481724952728786011904941168878195469288801186462131892\
217228027104530170381628068129288306722290385501126227747758428627719332215915\
403128537651845898072171364705981675881238065368157805163339164260191656127128\
566791619075002533156775534748484546571522207061909018738657383508701057512545\
060995400820121210076914865436195945980549085516406292844825753124135899229300\
576889806043876370156260345200830338297050181705040864390387684936575422051244\
806348105625108557714821899285068154769961587462859716012899568446686260371578\
671583142796646994005855310159027592923410404375006369290282746121809584607278\
158134017843193032121429156561356831022625175501902937644828238192425066026625\
106167337874354736290868051272760304226025423721884994404601822604454798546913\
05175328`998.6989236295142*^213,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.40658664026195\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"209\"\>"]}],
        ShowStringCharacters->False],
       -1.\
406586640261947241926171261078605214160355239484208392432402749542952106612678\
881109663663115557664163611613184232957138990989841738626822680599610252306949\
135728586265622566491768558425948770460028313892364166990250655392544397720371\
512285896174536842093332209530643161668424621612358738855911530330734348107610\
696004610670688439215539530677125921852169637448640245997564304424594451890370\
487231805168235199685932245486315168178675178288382175971116157632338647338865\
291494352226279738752980671716722383012950632853468147079458930615141666488109\
819343386492448837133249836604049574515248738634689907605095954540595685751362\
272129915702664120535488186188763404374210343883637787883168279437728536854611\
789788165359696812320042480131466837202856751462240990175447383772214574507676\
982915575537078206500677201088526534640772534804865176155276692988122605260326\
604029411389940232256551722827585236467318963140456013901621483428346525922079\
437543005363807348016203379814905608451427717622936791749755568152454043198671\
2021`998.3978973458591*^209,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.22980028703069\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"204\"\>"]}],
        ShowStringCharacters->False],
       -3.\
229800287030686147062937797901464387877849261792057459382116985431161591079116\
961188816552675092169578424815466227736158850879573401517701940155774764077133\
982044721750899224823514845289297863636601824462991076834452505995191939886366\
350567447730774974027894299058670599998517775338907040320961515354760353071064\
163146363737577699618952173767970818562922718894520055652934392502409352624757\
386954805732396729994577321590201422115771756720106195622990177427261968757445\
969308289832089553932275398517406764116204598216164030991430087530023893022844\
837459214708712875408625086579591469508044292793761862279805113596604879613544\
885868946071485783316209507388507407309964142934769367343840932541266520791057\
694307851205482797759794574523181002239121372063214187530407601348473828297715\
919423768825789819849078619616487358193560711749617859014458959604475018395011\
544547149712615499220108912554688576700956639896785652507539073469486968722971\
62380218490984628499803834263172028374025508861521190072743396203276353837172`\
998.6989347804522*^204,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.68129373342008\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"199\"\>"]}],
        ShowStringCharacters->False],
       -5.\
681293733420077011403689381472995370840940726806951103374855713444584185178608\
351328040292331911051415686964203939830975684978514891931475000899232584132104\
503512860670824318799606901360642778025964091298865633982845449805735269324609\
587926849044814660354852072621843055885974613850535867824172662053954723276175\
191066801934950496168547984128328136111158320601279626383454430858206160828323\
561187626561827260136853527030645310465980508514690816436059213858778637359833\
592088473186045373683808943707014780303299389448729489767044832543443233097409\
335323596544870404540192500748090878461921219023608054899010228147111286829903\
106299281637858247166969165965082575112878462888299287211104368810068032110973\
571396475973648479053377061800994087381525184873794317815823146873787254348958\
580370660774376358640849211246878150155367626011094558770892778844719199803681\
364433986010977608329741107015138610147192837215318765782636503565098777648525\
334893388759213270184060464958537933470361919119932651059584777115230506`998.\
3979160755251*^199,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.66050173872115\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"194\"\>"]}],
        ShowStringCharacters->False],
       -5.\
660501738721148128714885677757335434160113361282421552720800514496322549788805\
798312392886563050748297414539444918862630224242991291420869057095055680391826\
266936426222581893329179093831192484449375916223279354511680273385289439254886\
080866513489496874190533181463150972799048624350297547066475457953932501282534\
201867823179597450209217016593688968618549378280651216105687075698123416609407\
002989636945072528667542294361815235741502559851325482360596054605381664162335\
461992653606131059303638265286275603595362532081876992882803783305623278963266\
203941634100450489600710487461022692041119321997910130900698186045121634586421\
875238913875622836050744683352742359157695560100405541859453957749289333679037\
974428987419546004428427992565426620050719105376216839818091110114699382152608\
129804159549867842737103072404255262961547429218450809773048056721760845042926\
563935476357520151420816302620756712108965930949192894865692739313042479049998\
692090155871086128755913108132797377273476236584786202700512994331996121188064\
46818622`998.3979313544054*^194,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917070533918021*^9, 3.9170705686521463`*^9, 
  3.917070601454297*^9, 3.917100956204997*^9},
 CellLabel->
  "Out[135]//ScientificForm=",ExpressionUUID->"bbc63df8-ae88-4be1-a24c-\
fd2c4ef9344a"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Ns", "=", "7"}], ",", 
   RowBox[{"\[Beta]", "=", "3"}], ",", 
   RowBox[{"\[Lambda]1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "   ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CDF", "'"}], "s", " ", "generated", " ", "using", " ", 
        "Laguerre"}], "-", "C"}], ")"}]}]}]}], "Subsubsection"]], "Input",
 CellChangeTimes->{{3.916893446497532*^9, 3.916893446705378*^9}, {
  3.9168942917415257`*^9, 3.916894324270287*^9}, {3.916895627789487*^9, 
  3.916895659869322*^9}, {3.9168957999776506`*^9, 3.9168958078338346`*^9}, {
  3.917069252391843*^9, 3.91706925536675*^9}, {3.917070793779501*^9, 
  3.917070793929366*^9}, {3.9171009686445637`*^9, 3.9171009807861557`*^9}, {
  3.917101272739307*^9, 3.9171012732821293`*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"d9308d23-eaea-4bad-aec3-b10004a91dfe"],

Cell[TextData[StyleBox["Generating function zeros for x = 1/1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e10bc29a-a21f-4cf6-8461-54676d27011c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[30]:=",ExpressionUUID->"8c8e309e-049a-43ac-9c92-57f020c9fb0a"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.40911555716036\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
140911555716035616932858536225351170834153020318827743076525001036272073232719\
969913052585355589844590581729558609328084257821217876207269959706671170744221\
135660277355181903358971882992377097483600485237173800027139830825487045422049\
161346072754454538137831546117822224030855504658302442993332042917562312248199\
625153967428265297671662461054029306408308795603461616815560999040065604640700\
629791576355386787763965865525495526342326950677936892470423075890394935747035\
974911265517572163631104381136804246055238746736149230720213752866643622486543\
626893524883907434571788564665616028535328325814603280298634189869638762251012\
341563654100957166185107836024735584530493182103096979180675003299272774721323\
35300441712933953048377344291729712709042653663639465110353165673699`749.\
85986523755,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.62848298574009\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-10\"\>"]}],
        ShowStringCharacters->False],
       -5.\
628482985740093681435249777106497581465170904376103464906063860138970237450219\
555883918843489265841996169739932943597480886344439689347171528425391821013879\
212923096537444102750658188167979380735814050887474568477900795739997811674944\
064801071612131584449642125545684476344506327654819814935883857466535221784837\
593922643580439808777836790995263329809073684788881518361377184439040623411146\
333864125500002368348930704255782804619366385283952074326334339723756424321762\
422788769463098957924371510163143126374649703047767706755653220483879741152581\
584823185607842605413301692783103611682660081589323372140778881945854585152019\
946041445916737563679387458456545391379605097403778910563738161312366652816165\
8297930612680153151622146822381126517186623143054491643881`749.85986523755*^-\
10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.08995521870009\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -2.\
089955218700085861054918222422081480901516702852626106534066436175687906171478\
355566621851094667433574271208614014908146779659287450669296671699429245026523\
311233830478996576309947941658835053957442716319566030036247298852892035632600\
027488960745482211300667088576874470493992639858120026672017401257548294801657\
626950685497981874968039659421649357745679712837461655912222763037946943647740\
305934466472965098105122467232702226649013153602502739064779520816959404353129\
014919462000991733846667151760034227806390871090026661451510941285098736777985\
988524941356881411953586095564523013257600373878792479233318034071854851988898\
961949458346792450266534460328969946910850398314088347106748170104772395683249\
1498210409698133878522691555885557019468447453201181193901938536607`749.\
85986523755*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.68272419642513\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-34\"\>"]}],
        ShowStringCharacters->False],
       -3.\
682724196425132134578319939046679313720756079173594986447610836855353119676475\
482475380788782178056328246904058007892745781177326153109157450024303811642165\
473744806066223176655279132610747829962779523865599959585354915562779930122204\
700850858060232456995724055516640027981969495235339541455683509231703661582090\
175059323150136030345675979983591688453552738580058278669071874898365797578766\
964281934160315777776086669516291932377513778789211369338623245867893879002788\
483212830842005576443562835584318784703840311438235387675022475113216715949313\
432196631733931746973420809851578653520996590792979431567242714348004827935823\
561058471015966493974422097869333939373524726023594579960985429443015632628116\
41893532695699140301955998198622807538009640432497107061864927324846862`749.\
85986523755*^-34,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.23074822745719\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-48\"\>"]}],
        ShowStringCharacters->False],
       -7.\
230748227457189121642668000189325089470984479715517854040684182050188194398131\
752331835139032937651884331435715863029751934433233240469986604366056509193624\
108552210537737670339891444971341513466215797684322746146455533474098109211863\
234373081763394767709030904861640876205033864174215183440386266353098621147582\
362996380391181102493880628695490533560909966377688038293688622152779257004257\
943074180820512277304859231223947797050078053608484148777336560117244974257261\
377934463745295185473621981349602793633792284548292636589364691902616751051050\
644397052651348369817936524924029943101989637921764347314530601494256763243456\
053510747520259419199512605658221344423054398450312371782561579550352737954981\
66768422887603984106485458852795827667461236855282174034388`749.85986523755*^-\
48,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.13952926646551\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-62\"\>"]}],
        ShowStringCharacters->False],
       -2.\
139529266465506598738778735856633752579195930324720826782335844792799553656585\
757636903565197872321252532343433169649169924542072969236971969640009625719508\
626132419248340638749747099500077863148229869292168503920533035542119485136393\
140839547391193140180915559464461699675767733404887356371274362828567016140136\
733906350145982528280505266166946074329539779722523360454787621635231091716949\
339123220449320581909123161021626580261018534921216467135912833256289864353331\
738605731513695113226178231165028527377033429815753885648883324392746516396929\
936708156365036140460088510378357862355688474387809199775886957027966914262532\
929714210977148062474356752665041027590860099281139041929458264199619547814315\
5759832739376465788672945300120708819898293016466051826891293507`749.\
85986523755*^-62,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.64482530536693\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-78\"\>"]}],
        ShowStringCharacters->False],
       -8.\
644825305366927871936803293932713298209685872498161997459388027801552445010586\
704255383165204982653127070804947409620516677812063444639284843090230357378032\
582125609285970506478905439209634464938051954245194808860744573766824040191085\
426266570080878882748119050986244878123728052900676532044101624797913371780239\
458067816069283763382396367573193190295468890882388820731773236612925319528066\
427868166547129591376938078524259542368616100047398706797004708855093548748015\
553296173718509836795333842499823090755153139258213633812376065521985652051804\
853959559706644120329009737557501353967742539433025627389189055792394040386700\
593488779553825879528159482424476853684327708483635509608344874109169182741236\
33622049250109380240598611094979763590773610125104702352346395058748`749.\
0147671975353*^-78,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917060765372231*^9, 3.917060802699255*^9, 3.917067959035988*^9, 
   3.917068475200996*^9, 3.917068805756337*^9, 3.917068861969239*^9, {
   3.91706890860632*^9, 3.917068935882053*^9}, 3.917069184323401*^9, 
   3.9170694923727407`*^9, 3.917069762100671*^9, 3.917071678140033*^9, 
   3.917101383214305*^9, 3.9171016159799433`*^9},
 CellLabel->
  "Out[30]//ScientificForm=",ExpressionUUID->"4d725dc6-c1fc-4fc0-be75-\
c7b31af50d44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[31]:=",ExpressionUUID->"81095507-b1b4-44f3-a07d-2db9f93b9856"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.40911555716036\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
140911555716035616932858536225351170834153020318827743076525001036272073232719\
969913052585355589844590581729558609328084257821217876207269959706671170744221\
135660277355181903358971882992377097483600485237173800027139830825487045422049\
161346072754454538137831546117822224030855504658302442993332042917562312248199\
625153967428265297671662461054029306408308795603461616815560999040065604640700\
629791576355386787763965865525495526342326950677936892470423075890394935747035\
974911265517572163631104381136804246055238746736149230720213752866643622486543\
626893524883907434571788564665616028535328325814603280298634189869638762251012\
341563654100957166185107836024735584530493182103096979180675003299272774721323\
353004417129339530483773442917297127090426536636394651103531656736988609157248\
544208362425101504256758733500453194390824197642356871686643598449860344922691\
450995738603963107657243543258147913072332893905889506482073195517461859785863\
275776914194849990062150471335010420102323226465265233037858936237143063751935\
6477222`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.62848298574009\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-10\"\>"]}],
        ShowStringCharacters->False],
       -5.\
628482985740093681435249777106497581465170904376103464906063860138970237450219\
555883918843489265841996169739932943597480886344439689347171528425391821013879\
212923096537444102750658188167979380735814050887474568477900795739997811674944\
064801071612131584449642125545684476344506327654819814935883857466535221784837\
593922643580439808777836790995263329809073684788881518361377184439040623411146\
333864125500002368348930704255782804619366385283952074326334339723756424321762\
422788769463098957924371510163143126374649703047767706755653220483879741152581\
584823185607842605413301692783103611682660081589323372140778881945854585152019\
946041445916737563679387458456545391379605097403778910563738161312366652816165\
829793061268015315162214682238112651718662314305449164388076473533759217270601\
484777235405012372059808108978467300138699093500480723636703687864599042773508\
971127940380556778707062270869437005233701654684252239981405002051462151822194\
846110161857162839516175275394682354316428157965551879664675031392118871379`\
1000.*^-10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.08995521870009\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -2.\
089955218700085861054918222422081480901516702852626106534066436175687906171478\
355566621851094667433574271208614014908146779659287450669296671699429245026523\
311233830478996576309947941658835053957442716319566030036247298852892035632600\
027488960745482211300667088576874470493992639858120026672017401257548294801657\
626950685497981874968039659421649357745679712837461655912222763037946943647740\
305934466472965098105122467232702226649013153602502739064779520816959404353129\
014919462000991733846667151760034227806390871090026661451510941285098736777985\
988524941356881411953586095564523013257600373878792479233318034071854851988898\
961949458346792450266534460328969946910850398314088347106748170104772395683249\
149821040969813387852269155588555701946844745320118119390193853660638170375556\
464160559963521313163614883060805185755259366617336960464043294922074309137351\
849789511404688026092128578582518867054627837169909464769838013239985930870264\
349125831577053614596617552539317028305525646842212701778765355154755070526043\
4555`1000.*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.68272419642513\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-34\"\>"]}],
        ShowStringCharacters->False],
       -3.\
682724196425132134578319939046679313720756079173594986447610836855353119676475\
482475380788782178056328246904058007892745781177326153109157450024303811642165\
473744806066223176655279132610747829962779523865599959585354915562779930122204\
700850858060232456995724055516640027981969495235339541455683509231703661582090\
175059323150136030345675979983591688453552738580058278669071874898365797578766\
964281934160315777776086669516291932377513778789211369338623245867893879002788\
483212830842005576443562835584318784703840311438235387675022475113216715949313\
432196631733931746973420809851578653520996590792979431567242714348004827935823\
561058471015966493974422097869333939373524726023594579960985429443015632628116\
418935326956991403019559981986228075380096404324971070618649273248468619991188\
164467973660972241219909814949930203129318493921672942428834479170691096461049\
678899293630921719420918955169933988099993896624965181087859767398559065129926\
209375855092769730836625181790770371673328306168341666859504871180215539142940\
00162020907`1000.*^-34,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.23074822745719\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-48\"\>"]}],
        ShowStringCharacters->False],
       -7.\
230748227457189121642668000189325089470984479715517854040684182050188194398131\
752331835139032937651884331435715863029751934433233240469986604366056509193624\
108552210537737670339891444971341513466215797684322746146455533474098109211863\
234373081763394767709030904861640876205033864174215183440386266353098621147582\
362996380391181102493880628695490533560909966377688038293688622152779257004257\
943074180820512277304859231223947797050078053608484148777336560117244974257261\
377934463745295185473621981349602793633792284548292636589364691902616751051050\
644397052651348369817936524924029943101989637921764347314530601494256763243456\
053510747520259419199512605658221344423054398450312371782561579550352737954981\
667684228876039841064854588527958276674612368552821740343880078342742535303645\
478483499262408392572253454708976060535471368786311111445242758589122274798816\
084573742618971800754952755194481436524355473627363928630177065388556826292255\
384292897686691251854921558619069570078982306279468737818141706592746947083`\
1000.*^-48,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.13952926646551\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-62\"\>"]}],
        ShowStringCharacters->False],
       -2.\
139529266465506598738778735856633752579195930324720826782335844792799553656585\
757636903565197872321252532343433169649169924542072969236971969640009625719508\
626132419248340638749747099500077863148229869292168503920533035542119485136393\
140839547391193140180915559464461699675767733404887356371274362828567016140136\
733906350145982528280505266166946074329539779722523360454787621635231091716949\
339123220449320581909123161021626580261018534921216467135912833256289864353331\
738605731513695113226178231165028527377033429815753885648883324392746516396929\
936708156365036140460088510378357862355688474387809199775886957027966914262532\
929714210977148062474356752665041027590860099281139041929458264199619547814315\
575983273937646578867294530012070881989829301646605182689129350658568530072094\
925158477609840539139719895720877097277424081590530688944824556352912453212720\
694858623760011331735675954243031063334077799569158083915183008576616689842341\
837415657916464144200528095618053193212978933254960323657170791190276624087730\
107`1000.*^-62,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.64482530536693\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-78\"\>"]}],
        ShowStringCharacters->False],
       -8.\
644825305366927871936803293932713298209685872498161997459388027801552445010586\
704255383165204982653127070804947409620516677812063444639284843090230357378032\
582125609285970506478905439209634464938051954245194808860744573766824040191085\
426266570080878882748119050986244878123728052900676532044101624797913371780239\
458067816069283763382396367573193190295468890882388820731773236612925319528066\
427868166547129591376938078524259542368616100047398706797004708855093548748015\
553296173718509836795333842499823090755153139258213633812376065521985652051804\
853959559706644120329009737557501353967742539433025627389189055792394040386700\
593488779553825879528159482424476853684327708483635509608344874109169182741236\
336220492501093802405986110949797635907736101251047023523463950587481059023462\
046531837006982992254933784161608246411299298623246404641255698419900143743178\
445555204565108945834473008827638408325956033555855863161093392947420291090201\
331234145003409862288162407049966900310635677156344481504061955997332118432775\
642445`1000.*^-78,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917068819681261*^9, 3.917068870246902*^9, 
  3.917068912503191*^9, 3.9170689467045927`*^9, 3.917069187677332*^9, 
  3.917069495397505*^9, 3.917069764686631*^9, 3.917069980152075*^9, 
  3.917071683730762*^9, 3.917101387055264*^9, 3.917101619071855*^9},
 CellLabel->
  "Out[31]//ScientificForm=",ExpressionUUID->"49b16004-7b07-47d0-969c-\
3c4fa29fa7c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917068974324635*^9, 3.917068974924309*^9}, {3.917069020748538*^9, 
   3.917069022427997*^9}, {3.91706936438813*^9, 3.9170693651550837`*^9}, {
   3.91706952884899*^9, 3.917069542144401*^9}, {3.917069912692272*^9, 
   3.917069938080408*^9}, {3.917070073346589*^9, 3.917070110138049*^9}, {
   3.917070162603229*^9, 3.917070163034474*^9}, {3.9170703441651907`*^9, 
   3.917070345620515*^9}, {3.917070533413553*^9, 3.917070533622308*^9}, {
   3.91707056604777*^9, 3.917070567078938*^9}, {3.9170706616096087`*^9, 
   3.917070661902711*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[32]:=",ExpressionUUID->"43b35a7d-446d-488a-9cc0-8b16ced51e6f"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.40911555716036\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
140911555716035616932858536225351170834153020318827743076525001036272073232719\
969913052585355589844590581729558609328084257821217876207269959706671170744221\
135660277355181903358971882992377097483600485237173800027139830825487045422049\
161346072754454538137831546117822224030855504658302442993332042917562312248199\
625153967428265297671662461054029306408308795603461616815560999040065604640700\
629791576355386787763965865525495526342326950677936892470423075890394935747035\
974911265517572163631104381136804246055238746736149230720213752866643622486543\
626893524883907434571788564665616028535328325814603280298634189869638762251012\
341563654100957166185107836024735584530493182103096979180675003299272774721323\
353004417129339530483773442917297127090426536636394651103531656736988609157248\
544208362425101504256758733500453194390824197642356871686643598449860344922691\
450995738603963107657243543258147913072332893905889506482073195517461859785863\
275776914194849990062150471335010420102323226465265233037858936237143063751935\
6477219`998.9471349777915,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.62848298574009\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-10\"\>"]}],
        ShowStringCharacters->False],
       -5.\
628482985740093681435249777106497581465170904376103464906063860138970237450219\
555883918843489265841996169739932943597480886344439689347171528425391821013879\
212923096537444102750658188167979380735814050887474568477900795739997811674944\
064801071612131584449642125545684476344506327654819814935883857466535221784837\
593922643580439808777836790995263329809073684788881518361377184439040623411146\
333864125500002368348930704255782804619366385283952074326334339723756424321762\
422788769463098957924371510163143126374649703047767706755653220483879741152581\
584823185607842605413301692783103611682660081589323372140778881945854585152019\
946041445916737563679387458456545391379605097403778910563738161312366652816165\
829793061268015315162214682238112651718662314305449164388076473533759217270601\
484777235405012372059808108978467300138699093500480723636703687864599042773508\
971127940380556778707062270869437005233701654684252239981405002051462151822194\
846110161857162839516175275394682354316428157965551879664675031392118871384`\
998.5528419656789*^-10,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.08995521870009\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -2.\
089955218700085861054918222422081480901516702852626106534066436175687906171478\
355566621851094667433574271208614014908146779659287450669296671699429245026523\
311233830478996576309947941658835053957442716319566030036247298852892035632600\
027488960745482211300667088576874470493992639858120026672017401257548294801657\
626950685497981874968039659421649357745679712837461655912222763037946943647740\
305934466472965098105122467232702226649013153602502739064779520816959404353129\
014919462000991733846667151760034227806390871090026661451510941285098736777985\
988524941356881411953586095564523013257600373878792479233318034071854851988898\
961949458346792450266534460328969946910850398314088347106748170104772395683249\
149821040969813387852269155588555701946844745320118119390193853660638170375556\
464160559963521313163614883060805185755259366617336960464043294922074309137351\
849789511404688026092128578582518867054627837169909464769838013239985930870264\
349125831577053614596617552539317028305525646842212701778765355154755070631753\
40029`998.7033569664658*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.68272419642513\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-34\"\>"]}],
        ShowStringCharacters->False],
       -3.\
682724196425132134578319939046679313720756079173594986447610836855353119676475\
482475380788782178056328246904058007892745781177326153109157450024303811642165\
473744806066223176655279132610747829962779523865599959585354915562779930122204\
700850858060232456995724055516640027981969495235339541455683509231703661582090\
175059323150136030345675979983591688453552738580058278669071874898365797578766\
964281934160315777776086669516291932377513778789211369338623245867893879002788\
483212830842005576443562835584318784703840311438235387675022475113216715949313\
432196631733931746973420809851578653520996590792979431567242714348004827935823\
561058471015966493974422097869333939373524726023594579960985429443015632628116\
418935326956991403019559981986228075380096404324971070618649273248468619991188\
164467973660972241219909814949930203129318493921672942428834479170691096461049\
678899293630921719420918955169933988099993896624965181087859767398559065129926\
209375855092769730836625181790770371673328306168341666859504871180215538981075\
49414673409`998.7033569664804*^-34,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.23074822745719\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-48\"\>"]}],
        ShowStringCharacters->False],
       -7.\
230748227457189121642668000189325089470984479715517854040684182050188194398131\
752331835139032937651884331435715863029751934433233240469986604366056509193624\
108552210537737670339891444971341513466215797684322746146455533474098109211863\
234373081763394767709030904861640876205033864174215183440386266353098621147582\
362996380391181102493880628695490533560909966377688038293688622152779257004257\
943074180820512277304859231223947797050078053608484148777336560117244974257261\
377934463745295185473621981349602793633792284548292636589364691902616751051050\
644397052651348369817936524924029943101989637921764347314530601494256763243456\
053510747520259419199512605658221344423054398450312371782561579550352737954981\
667684228876039841064854588527958276674612368552821740343880078342742535303645\
478483499262408392572253454708976060535471368786311111445242758589122274798816\
084573742618971800754952755194481436524355473627363928630177065388556826292255\
384292897686691251854921558619069570078982306279468737818141706592746947083`\
998.5528419686515*^-48,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.13952926646551\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-62\"\>"]}],
        ShowStringCharacters->False],
       -2.\
139529266465506598738778735856633752579195930324720826782335844792799553656585\
757636903565197872321252532343433169649169924542072969236971969640009625719508\
626132419248340638749747099500077863148229869292168503920533035542119485136393\
140839547391193140180915559464461699675767733404887356371274362828567016140136\
733906350145982528280505266166946074329539779722523360454787621635231091716949\
339123220449320581909123161021626580261018534921216467135912833256289864353331\
738605731513695113226178231165028527377033429815753885648883324392746516396929\
936708156365036140460088510378357862355688474387809199775886957027966914262532\
929714210977148062474356752665041027590860099281139041929458264199619547814315\
575983273937646578867294530012070881989829301646605182689129350658568530072094\
925158477609840539139719895720877097277424081590530688944824556352912453212720\
694858623760011331735675954243031063334077799569158083915183008576616689842341\
837415657916464144200528095618053193212978933254960323657170791190276624087730\
107`998.5528419686515*^-62,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.64482530536693\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-78\"\>"]}],
        ShowStringCharacters->False],
       -8.\
644825305366927871936803293932713298209685872498161997459388027801552445010586\
704255383165204982653127070804947409620516677812063444639284843090230357378032\
582125609285970506478905439209634464938051954245194808860744573766824040191085\
426266570080878882748119050986244878123728052900676532044101624797913371780239\
458067816069283763382396367573193190295468890882388820731773236612925319528066\
427868166547129591376938078524259542368616100047398706797004708855093548748015\
553296173718509836795333842499823090755153139258213633812376065521985652051804\
853959559706644120329009737557501353967742539433025627389189055792394040386700\
593488779553825879528159482424476853684327708483635509608344874109169182741236\
336220492501093802405986110949797635907736101251047023523463950587481059023462\
046531837006982992254933784161608246411299298623246404641255698419900143743178\
445555204565108945834473008827638408325956033555855863161093392947420291090201\
331234145003409862288162407049966900310635677156344481504061955997332118432775\
642444`998.5528419686513*^-78,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.9170706624665537`*^9, 3.917071687150015*^9, 
  3.917101389352077*^9, 3.917101621249371*^9},
 CellLabel->
  "Out[32]//ScientificForm=",ExpressionUUID->"d7708910-67aa-419c-b1f0-\
a509fff22dd2"]
}, Open  ]],

Cell[TextData[StyleBox["Generating function zeros for x = 1000",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
   3.9170689688201733`*^9, 3.9170689695870247`*^9}, {3.917069003444968*^9, 
   3.917069006491991*^9}, {3.9170693577536993`*^9, 3.917069358279868*^9}, {
   3.917069522655758*^9, 3.917069533496417*^9}, {3.917069903555677*^9, 
   3.917069903827053*^9}, {3.917070060290657*^9, 3.917070060569522*^9}, 
   3.9170706590399733`*^9, {3.91710141743561*^9, 3.9171014188434677`*^9}, {
   3.917101705505168*^9, 3.917101706193153*^9}, {3.917101776745372*^9, 
   3.91710179824601*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"acd86bdd-f645-43d5-a8dd-2e7f3d32fc94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZa", "[", "1000", "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170689710050783`*^9, 3.9170689715965233`*^9}, {
   3.917069009509342*^9, 3.917069012413776*^9}, {3.917069351134788*^9, 
   3.917069352034149*^9}, {3.917069526217206*^9, 3.917069526615987*^9}, {
   3.9170699065082073`*^9, 3.91706990739526*^9}, {3.91707006259455*^9, 
   3.917070062985715*^9}, {3.917070112811145*^9, 3.9170701139223127`*^9}, {
   3.917070145355476*^9, 3.917070153209457*^9}, {3.917070355469458*^9, 
   3.9170703565405188`*^9}, 3.917070612287755*^9, {3.917071699990991*^9, 
   3.917071700232729*^9}, {3.917072128651132*^9, 3.91707212880899*^9}, {
   3.917101421180614*^9, 3.917101421539555*^9}, {3.917101454928938*^9, 
   3.917101455228265*^9}, {3.917101782321021*^9, 3.917101800145446*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[44]:=",ExpressionUUID->"4644c44f-0be2-49ca-b5c0-5329ea0dd1ee"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.917101817402883*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"d5097c99-9df9-4a09-8a24-cb51860dd9f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Takes", " ", "too", " ", 
   RowBox[{"long", ".", " ", "Aborted", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9171002165646133`*^9, 
  3.9171002454531193`*^9}},ExpressionUUID->"bc972560-4229-4853-8bed-\
60b56ee80e0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZb", "[", "1000", "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917068974324635*^9, 3.917068974924309*^9}, {3.917069020748538*^9, 
   3.917069022427997*^9}, {3.91706936438813*^9, 3.9170693651550837`*^9}, {
   3.91706952884899*^9, 3.917069542144401*^9}, {3.917069912692272*^9, 
   3.917069938080408*^9}, {3.917070073346589*^9, 3.917070110138049*^9}, {
   3.917070162603229*^9, 3.917070163034474*^9}, {3.9170703441651907`*^9, 
   3.917070345620515*^9}, 3.917070607088739*^9, {3.9171017936477003`*^9, 
   3.9171018022462997`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[45]:=",ExpressionUUID->"2b3bc4d9-486e-43bf-a3a5-54efaac6ad9d"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.917101821147897*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"6ace28c9-4f44-4d72-b319-4f7a71728285"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Takes", " ", "too", " ", 
   RowBox[{"long", ".", " ", "Aborted", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9171002165646133`*^9, 
  3.9171002454531193`*^9}},ExpressionUUID->"f8788158-7364-446f-8cdc-\
f81f59445d9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZc", "[", "1000", "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917068974324635*^9, 3.917068974924309*^9}, {3.917069020748538*^9, 
   3.917069022427997*^9}, {3.91706936438813*^9, 3.9170693651550837`*^9}, {
   3.91706952884899*^9, 3.917069542144401*^9}, {3.917069912692272*^9, 
   3.917069938080408*^9}, {3.917070073346589*^9, 3.917070110138049*^9}, {
   3.917070162603229*^9, 3.917070163034474*^9}, {3.9170703441651907`*^9, 
   3.917070345620515*^9}, {3.917070533413553*^9, 3.917070533622308*^9}, {
   3.91707056604777*^9, 3.917070567078938*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[38]:=",ExpressionUUID->"23adb561-62e1-47f6-b619-add6bc4e854d"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.69356195605814\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"698\"\>"]}],
        ShowStringCharacters->False],
       -6.\
693561956058141179394817013910714015765886084490059882350493286568051195502946\
201180182211305111863435585046681524213078184109543763271196996362171162352002\
031990739207190157255060152112205836373581990519557924281102855268975349676228\
812343684977388272329990520378079908091804111257656746558902888920617909528378\
246115485140163974639904602227314930081953127995952579145517519049431301371996\
889259352315322614906978644225579678635259969752657591552962350953276336817929\
848358595357476592248696963915647795003761973677086858198665835495424415597290\
353337010532106333510716809633087598216552030041427746050172564221701461134336\
062036150169268184290797748765671920683397885165032013589471318305476065047246\
236302441148633820030647641410021551149857838174384648095619381409051911070909\
613590061828983262504752904272514247485897659805083213547194291715229823981061\
132822981160204727485634629959285859550969120083542106780786836034979559516059\
341867949693304269590733490100457486505743476663106215593951098571105629801044\
08306544045`998.552841968645*^698,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.95865622036820\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"682\"\>"]}],
        ShowStringCharacters->False],
       -4.\
958656220368196641422457476707026924240161417674815357378289498755431037547213\
768173041001208892258219876422323404550347884461506662740347515111492562334156\
326788007039661623132371250849671327004965402205362606153199632647314964720419\
130676053828952273171803381025615950364660593149327642504365246895144397021204\
040765691526791766192356783767501745701427136520179623176091884402894631149045\
378560774557484367130139941489747192276206637559435197789723780872560570575859\
683588260349365259609401481555099815081730891502926130833929112847320032439443\
028830912374421719442476080906761196534708566629362514714849443835192296035378\
804652371980894849984904901726695582761135453620686790052636188486965220150810\
811158860370813525183151613063313090287269425706713179651490153076041482014785\
292168535904476637049088551948159219579048465283571927969526104414531289189968\
658424875571086002463481400910749004875652634559353014786448717918022312658283\
8551074313235111243059228060664994821240342268036878669102560606029829756`998.\
552841968645*^682,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.33832974455041\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"667\"\>"]}],
        ShowStringCharacters->False],
       -3.\
338329744550411181606459532057232467482802181211840265712584954763719066664378\
925606819957482762048269634228682743065342978056143266040792333550617622430329\
244796646415091324847894342758121765675452762725277386735203119164175021205384\
209837735200546253913234553009523580207493378511645724953495397879450697979668\
188562294786581106324860434138203264885548333821287591376449695525923381461796\
236802437441681887210110023540417650083639995325401959377724750497304175816347\
084729004819575854403757400414917684072820879941694304027948673975774314951511\
786777281130073836362638003329067517024349928857940333996491529519485647722757\
606784548365265241589846054405625920243784189413590699989269565343206323363685\
360460718088867852043029876530394759071357658809338077273703513823977206674879\
201090343315744992742562300357479475749176846791355333487328524566713035234394\
737658704898189380938722118130420714621024320220291735330206618750430953966352\
111135118947057113993033444796725729356570639899721264176600301624676671203773\
`998.8538719643094*^667,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.58478472307647\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"652\"\>"]}],
        ShowStringCharacters->False],
       -4.\
584784723076472773667580867876832686812594299064918865898763047716386769136784\
356424781018433065098376779616688343034440252804857938498714406641862492291892\
997806866625460048471994028670962242030018046125518566758201746491908355036603\
720146131278052888268090009184269086589245330373634161371238895043966180948990\
493640209468020348311429936085470140783912301731379204688263454096806705622866\
731896014973333609585264821270038270696013642626765152862076550331560096603826\
926982316830965600655182797710805406437913839704110028843965586171271486478025\
815393588595799780585415482697733356130897610520579862974935257120066320279435\
213756246926713001656707221842222421983665166325962436347142751711703639898168\
011910600991604013102588968994367296017600635975023134341674021732068129635148\
212605700475119449600142352875115851207668391917749857405805065482104823672173\
915510143562666010106287842364289017879233787419254364390931404781419028072291\
479475048480951820292371225147985119522156311114046225073976404453732001887729\
0704`998.8538719643092*^652,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.87592065883907\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"637\"\>"]}],
        ShowStringCharacters->False],
       -6.\
875920658839074582676270113844845798854039585807652637044596954218525473704632\
116650458936136993766643418150756786535455322324180637380040766903229744359442\
444533310931095779511788548045839346505854963885494751271702456696155471389595\
557743889053110726852505296744014253538450624274416185280786477569693936477512\
603652528002395908182608324327341521316125494928087608447330556499929390674863\
482356722763126213865324041290410395911048293820772913031601266458205307166821\
084045120261781067253107410675637622471314090666216654625374155988988549602124\
042126899720842406779671679297561587419916004187888021706649350732942124066728\
442519827254090201075266168929279914704650316911356170097906948744390255093277\
605474134891211713174934020761849025146960153261483571911537620313078160900737\
220005516388960880880911962649185509081431762700605452031013414137395134055354\
384856988360669994314119527456190787099986607898659065993782041822258100602235\
381804426408891145584882301709091262331000147870999424707362559292235321645306\
26798218`998.8538719643094*^637,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.28992597505790\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"622\"\>"]}],
        ShowStringCharacters->False],
       -6.\
289925975057900531560749247053821360560282608401787611181849582249273386325369\
018637347874224797824173850726982000924244377116760509246695312591841872859821\
005661095440085106511668734827197762932108041650337126496934897935250153918327\
051737444145340734312727950938386568267354593608470375250229525167630307422983\
459159049128400732848048985297908480086717256243588581578143934526823613155955\
293299303370235307215734338150394820711045390022844560336411319958897458612263\
590413746416876305001144682516240377625131867011148532663532306162137118477257\
529487854705404580428693968900674628254996087781320012571285895222732104533365\
215684802488532029737861388505837281739755951433823703205096749839777632579184\
929023535883479356451224071828562247000317663232967862703386046016540987887477\
768033830616034712840097912932312367270661502445921670077455059061591656748444\
787700164985650692120199215431332578971529012741504851699928255432105115837757\
046234310043222987784130340310199881252401921733488717013823549285545628746631\
41959986194`998.8538719643086*^622,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.20306796331281\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"607\"\>"]}],
        ShowStringCharacters->False],
       -1.\
203067963312806283850684306937067315167801167518278081478937344331744112021462\
158843312111739539680935042383621415583451918930000574076899439274023630724548\
240295180794447157183482991990937171434563017138015989039308431408283624599389\
173712379383557991298679947981810674503480618098127124212083906145538265289874\
426499643971372065085798438441851127599609885221409881521959845189917533205207\
071304696002899077425904306140888875900981648377152696902048032109018326587444\
775391039029104311682476115700185179037359367204800164560854948831114194730901\
173397300227094691227151152212271574165289473333330171268876798932466281246049\
873819219333485772976894698879767810301420272619110310535370303419693171417713\
654290028090624485580954064664213596287292732504926896660168671227975025679979\
173231286593320556351839140429751220251026898138274173805048702842975253214832\
587339150565772902713415165673170383619245602066327049164034401796324256229290\
614680503840874977593288499855872176910386517331156551916386350864175523927`\
998.8538719643085*^607,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917070533918021*^9, 3.9170705686521463`*^9, 3.917070601454297*^9, 
   3.9170717054157476`*^9, {3.9171016257160254`*^9, 3.917101638471086*^9}},
 CellLabel->
  "Out[38]//ScientificForm=",ExpressionUUID->"37879f08-27a1-4e7a-bc8f-\
47e88e0b7266"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalXi]", "[", 
     RowBox[{"z_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["z", 
           RowBox[{"j", "-", "1"}]], 
          RowBox[{"F", "[", 
           RowBox[{"j", ",", "x"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "Ns"}], "}"}]}], "]"}]}], "+", 
      SuperscriptBox["z", "Ns"]}], "//", "Expand"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GFZa", "[", "x_", "]"}], ":=", 
   RowBox[{"ScientificForm", "[", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalXi]", "[", 
           RowBox[{"z", ",", "x"}], "]"}], "==", "0"}], ",", "z", ",", 
         RowBox[{"WorkingPrecision", "->", "1000"}]}], "]"}]}], "]"}], ",", 
     "15"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GFZb", "[", "x_", "]"}], ":=", 
   RowBox[{"ScientificForm", "[", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalXi]", "[", 
             RowBox[{"z", ",", "x"}], "]"}], "==", "0"}], ",", "z"}], "]"}], 
         ",", "1000"}], "]"}]}], "]"}], ",", "15"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GFZc", "[", "x_", "]"}], ":=", 
  RowBox[{"ScientificForm", "[", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$MaxExtraPrecision", "=", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"\[CapitalXi]", "[", 
            RowBox[{"z", ",", "x"}], "]"}], ",", "1000"}], "]"}], "==", "0"}],
         ",", "z"}], "]"}]}], "]"}], ",", "15"}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/adDaLuh/lvHjzoNYPqFbWyJEZDes2tSLYhOP7Kv
CUTntP4H0z7s5atAtBZ31FoQvcl2yyYQvb8+aStY/ILICRC92+35eRBdkfj1
A4gOOnTzE4g++3xioDGQ/rZ/Hpj+/b0wHEQvC5wGpmWb9100A9Ke83yvgehL
yyu/gGhb95dg2myVpKs5kL5XXAimT+6Z5Q+i9XY9AdMMKb7nQTTfwU8XQXSe
wY+nIDokYeEzEG0lK/wbRO/VSATTJjckOCyAdMK03WDazfsWD4i+k7RJDESX
iM6WA9F+H2oVQLRV00dhSyB9+YCOCIjmUXzhBqLNPsm7g+gHuwJDQXTC7DVg
elJ2mYIbkJ7nclsJRC99LqwFopdkc+mA6Espnq7uIHNSHD1ANADWQ7VG
  "],
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[20]:=",ExpressionUUID->"fb4d0133-f64d-4fd4-b353-97fe48e873d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed (Unit) Trace Laguerre Case", "Section",
 CellChangeTimes->{{3.916893276434387*^9, 3.916893281310855*^9}, {
  3.916895324451077*^9, 3.916895325483066*^9}, {3.917101843038163*^9, 
  3.917101853150674*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"d1f54462-91d5-4ea2-837e-4771b1bbe7eb"],

Cell[CellGroupData[{

Cell["\<\
Rewriting the generating function for the fixed trace ensemble since the CDFs \
for this case are stored in Ft[j,x].\
\>", "Subsubsection",
 CellChangeTimes->{{3.916102236925946*^9, 3.916102395961687*^9}, {
   3.916149055299698*^9, 3.916149078180025*^9}, {3.917059813276486*^9, 
   3.917059941269267*^9}, {3.9170600519604673`*^9, 3.917060187347002*^9}, {
   3.917068064409992*^9, 3.917068152039485*^9}, {3.917068236057727*^9, 
   3.9170682526582403`*^9}, {3.917068535994013*^9, 3.917068605259848*^9}, {
   3.917070014122746*^9, 3.9170700433050947`*^9}, {3.9170706223122187`*^9, 
   3.9170706393994417`*^9}, {3.917098852068021*^9, 3.917099007014821*^9}, 
   3.917102794176446*^9, {3.9171028674819727`*^9, 3.917102907962805*^9}, 
   3.9171029472200413`*^9, {3.917182819329733*^9, 3.917182847453268*^9}, {
   3.917576691298835*^9, 3.9175767298951283`*^9}, {3.917576781727386*^9, 
   3.917576783863039*^9}, {3.9175781433935843`*^9, 3.917578182908412*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"46bddb35-8624-4efc-93db-01175d5d09f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalXi]f", "[", 
     RowBox[{"z_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["z", 
           RowBox[{"j", "-", "1"}]], 
          RowBox[{"Ft", "[", 
           RowBox[{"j", ",", "x"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "Ns"}], "}"}]}], "]"}]}], "+", 
      SuperscriptBox["z", "Ns"]}], "//", "Expand"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GFZfa", "[", "x_", "]"}], ":=", 
   RowBox[{"ScientificForm", "[", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalXi]f", "[", 
           RowBox[{"z", ",", "x"}], "]"}], "==", "0"}], ",", "z", ",", 
         RowBox[{"WorkingPrecision", "->", "1000"}]}], "]"}]}], "]"}], ",", 
     "15"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GFZfb", "[", "x_", "]"}], ":=", 
   RowBox[{"ScientificForm", "[", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalXi]f", "[", 
             RowBox[{"z", ",", "x"}], "]"}], "==", "0"}], ",", "z"}], "]"}], 
         ",", "1000"}], "]"}]}], "]"}], ",", "15"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GFZfc", "[", "x_", "]"}], ":=", 
  RowBox[{"ScientificForm", "[", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$MaxExtraPrecision", "=", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"\[CapitalXi]f", "[", 
            RowBox[{"z", ",", "x"}], "]"}], ",", "1000"}], "]"}], "==", "0"}],
         ",", "z"}], "]"}]}], "]"}], ",", "15"}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQ/adDaLuh/lvHjzoNYPqFbWyJEZDes2tSLYhOP7Kv
CUTntP4H0z7s5atAtBZ31FoQvcl2yyYQvb8+aStY/ILICRC92+35eRBdkfj1
A4gOOnTzE4g++3xioDGQ/rZ/Hpj+/b0wHEQvC5wGpmWb9100A9Ke83yvgehL
yyu/gGhb95dg2myVpKs5kL5XXAimT+6Z5Q+i9XY9AdMMKb7nQTTfwU8XQXSe
wY+nIDokYeEzEG0lK/wbRO/VSATTJjckOCyAdMK03WDazfsWD4i+k7RJDESX
iM6WA9F+H2oVQLRV00dhSyB9+YCOCIjmUXzhBqLNPsm7g+gHuwJDQXTC7DVg
elJ2mYIbkJ7nclsJRC99LqwFopdkc+mA6Espnq7uIHNSHD1AtIdJjbO+wVvH
JxuLXEE0AGHsu+g=
  "],
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[21]:=",ExpressionUUID->"124e0b1d-7673-46b9-9792-500171f16cba"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Ns", "=", "10"}], ",", 
   RowBox[{"\[Beta]", "=", "4"}], ",", 
   RowBox[{"\[Lambda]1", "=", 
    RowBox[{"1", "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CDF", "'"}], "s", " ", "generated", " ", "using", " ", 
        "Laguerre"}], "-", "FixedTrace", "-", "A"}], " ", ")"}]}]}]}], 
  "Subsubsection"]], "Input",
 CellChangeTimes->{{3.916893446497532*^9, 3.916893446705378*^9}, {
  3.9168942917415257`*^9, 3.916894324270287*^9}, {3.916895627789487*^9, 
  3.916895659869322*^9}, {3.917069083638212*^9, 3.91706908395469*^9}, {
  3.9171005877447777`*^9, 3.917100601044614*^9}, {3.917100649685404*^9, 
  3.917100653735057*^9}, {3.917101870463902*^9, 3.917101887710359*^9}, {
  3.917101951752578*^9, 3.917101954521366*^9}, {3.9171020287291594`*^9, 
  3.917102029065002*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"e587e2ee-ef61-40f0-aef4-7bdba655ff92"],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 1/1000 ",
  FontWeight->"Bold"],
 " (The constant term is zero in the expansion of \[CapitalXi] f [z,x], \
leading to one of the roots as 0.)"
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
   3.917577177901801*^9, 3.9175771842461042`*^9}, 3.917577238588697*^9, {
   3.91757727986066*^9, 3.917577337517531*^9}, {3.917662704765895*^9, 
   3.917662718185956*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"1567f736-3036-4fd6-9dcf-ba7302fa35c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, 3.917576803500168*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[25]:=",ExpressionUUID->"9382016e-dbe0-41de-bf8a-f42e22ebffc9"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-1.00760994004185\"\>",
        ShowStringCharacters->False],
       -1.\
007609940041848210348298593191151028471864562561032260957353219341672790197584\
127071912635955815359525289435700401372056315213674065870380861385005220106535\
029249749566064625716596515477862653483008365612404436953972399574552928519698\
233255437134612526027842339921058087310233003953632944180746895403930453642288\
916144048556297930774897976670935176094839497694621650911634969517808573966423\
887137053990188685848011339811266242934395408213786537126336447844590633619804\
997900795681353871228393721161858667440551812443533469307737769060246107567088\
453803498993630990703198218852303582815341370418160511351817243308313034712965\
765378143708873576599733334970790123545948846369169317745296908747228725785140\
743433629883723717616637967625697830264216409318652001199878594987024271892869\
373255288435998879502624107941615586124503447390922342692501453502799197777163\
370109331355628535315086954064292617050771121307561464399847625897573084497664\
708988177000385176631398658417941428356785027648496730788861512036082481519120\
0593059`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.54336032022439\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000055433603202243910172150170470583138604940906807131367124726431646796479298\
060786243865058534533382885863077935615981228839568485636156965977866084440891\
126459082936956679527995422244241978350936685334305102892024650118103525078772\
252714273586682582845261724231076361005674352572502564963721103223267499786961\
278251183027206198401895158497308533449224969593895706745439059218797395614567\
066850144021319447468244749171307549286565627912216193011322146052775485073713\
269761875707063001356001229677190915119644136550780252522049614669073937442062\
750695337947221768861532480976121263161948486756938261523909198328609763175403\
882283433357251923721047827868657315061702525581359216537714232342001721061980\
924894922520146922296006056596350618971051212606905178480065239640687498673228\
707269772514488262179668441509129766284069351911163336660112065128844019522916\
931935443129864078145252543169729065404524549365555374819590999389737029579702\
431525581699718537253057758924986287251118800594972560187835710485700169559855\
3886435`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.49468518810102\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-12\"\>"]}],
        ShowStringCharacters->False],
       -2.\
494685188101015428053114952801424386957003618827568158767138001940605817122847\
220680391408720562957129123044979495251119122575131763808367239062610928423750\
817106292733872614913494718460197417586548876556384219234588233361189602533859\
281868208081022610298306504357555440690412006001465788283599285223383467033817\
766833118544141458956383182975946038669612791564718875292175763060568374815475\
312348465615260559586132399840913941141774642731598409763904723589284133836325\
477385057026087913670865008446418646047987505456671052943265381469935817605515\
015608329832583765955984542468896987605844598584202540477252569924967898305778\
366259350031182802810121503850799217667041797660103917068725446117975766787517\
915744387472189892455180256035354738880428910190624974095099197420928631820020\
861463051640432056171214110759517286662812078255682675451451438258110758748360\
477841326607384534140604321065699890180444371672453043766015461407168043000437\
870219812837357221006178409173495592776414106057947262658580523479941430975109\
20742977472598`1000.*^-12,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76232829144407\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -1.\
762328291444074607311126703273278259824291204185560223023468982617753723092258\
451272184027648825027671527581691955614816535511327841778379499833666135007075\
894439707105631004285114638932211287583678388920066092135036086754310340308134\
075209101107588080033565344694501612338254012425304939155090357133335903494892\
437921276154338518140801638617305939526787553700333958933543429692814394718487\
519886984995387498601456912945563563798215106352738786330514331398540248012193\
707879093573286179145667206392247643239528576766109584760861778337248389626072\
102633254872713083845151880484559139824327154670776783024818172823303236200324\
952029412527343010783635966855964037604205330258825437386622342447756075847202\
007725445355267725120730219090182698600788829029379615506069825566976333633311\
377056039965979558909135130290267792698750958151410722141708044732342759227788\
988512066466618916537866453302303042497963985060756181092714643350569505752772\
243142315092785002476188983247928475994886743225519583283030300123350546450581\
77377`1000.*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.54505066618804\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-32\"\>"]}],
        ShowStringCharacters->False],
       -3.\
545050666188040192969909493390150247390472712020982624005411322053476269119455\
866247872123738162652630702927425122029439846697798772692274897660130078532755\
519601371983968440207820600374555400014651770355784051111156789264551740076171\
943221791785364629845869645976897205517527767243430397210149394385735262531211\
034101990606154629803383227828542265867525050710268002487753973851551871923480\
840248221828066015872618968464044856148070541181090522976415928983379399986184\
200344809460663353485733581533920274101511003791505794974689834939534515114853\
462412817170368630217054293713962622464062467094249811116681298434923908489747\
388767809315072415335853813219614385021827555227032862302748531237239744121072\
016740332030560963262241097413661960592284600206972772326938671872773033734073\
914917343489859118001324844131016933553524845724264967002590616910467972681313\
473933828587056755423683850955192710181647854195941921731260597205830602519050\
311182913169033730092783451042391403971111504132776151727605340030661994789814\
7004255800175`1000.*^-32,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.86410959363912\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-44\"\>"]}],
        ShowStringCharacters->False],
       -1.\
864109593639120156654978761354756586735185347277596666079865170141510582045009\
364870973758919520906956781992588435405324127428997801040382500836587304557147\
989318319905257967857049590330868794888328677047475953970688152488889439996898\
335753202893921066130750334634514800080878727009334455636727034892836124894520\
390571349345527313682887754977439690034360976335831190883733824602459043902380\
798526206385579265159668881776760933811983850265817438598893833601549616600833\
518820331585419963261962146885299656954526801946105213475558651858578562998857\
873957188351501306876711585599206272480727146188929389152261324667536864913684\
264736887325725870314510201319667523461734874621328194233909870189335540109013\
426387533621600946776858863001344126477955673569746986085070274052161783809032\
568067805082110042734791067615113091401618348128362471492062873242192717999613\
277442139585669670462606310637862503028688380045322749692376198263998868022112\
203868853709157355778549635894008590904960413539295870592251705912162597881624\
3`1000.*^-44,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.32519164479350\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-58\"\>"]}],
        ShowStringCharacters->False],
       -1.\
325191644793501150315313881935193909417574560469081213669763535281001882855016\
993538368556955159943672011439727638626942420960164289290850706773922591142865\
088214610087305491406689056950461323452061345081450652357759323751443086150250\
318113992107283278568448339380233866152703251539859211425186111665840092205569\
736047233903476142230856895980238583960213894154728491856665489162030191966555\
850663290467001730908856158243027881958922708778844777480494136284688375198960\
802811433384958738442583553727772898780474476820416372831329107520792584851408\
141347277975969652399077398292715887806008087158685159106135883292995610957842\
289313972523664889799551708148281004823498493150909037423685805060608694573927\
619619913253552939807805846919385230157837333200121357365108438135015433573025\
327434380485968980131851352345527716138610159450538761005162367691088344269432\
086750208268390291628275944924401161913552890298590249905598341273110018667375\
018637552925785471583578347631681981759984490273330094376268281636687632230147\
1972279`1000.*^-58,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.46139371664667\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-75\"\>"]}],
        ShowStringCharacters->False],
       -2.\
461393716646667339812399114579942914860296701268992259405923775733325056192082\
656995357836275572727203224823827393896953147885685493265192916967129817763788\
395317920008643450384212439839199356075979995559270535725916601994761122798364\
224590146480716963461168296765848333007317547812051207884021019815941090213935\
056031069700399542524392875164663826576390014061255288672839058024774991947496\
104738077040534065818834595384038878955561101496030702661392317711130145307237\
430975134769652771923212955472059805012395168897983357711139496856104183368710\
707893294621890755972584865399935786433114265967506721848020975614226247417598\
815407011204520684013603234981605333123822585112628263687805505866812036546176\
549219564730832825057918903348111568306488189855414040144878641865902814001702\
831518604718678151476822953604375109367802640469059160032326617064781930724823\
323582229069705478743985581151196436844886226572951885187056670427544537761245\
526517513909577162884160653190688105397544405114531194441279717478065812805409\
160842249`1000.*^-75,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.34140771534605\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-96\"\>"]}],
        ShowStringCharacters->False],
       -1.\
341407715346045627192323153766433676806411592784496659174596140979251443425728\
836335417739263926905999432758792596456469109910726897583735300608164727644102\
467657648139543319126240860696741783206095431918157348981088993807353427275424\
157011937213460397717658389845459616371148295914244764612659011940661286454441\
560469283275823722818710598019075286515502459739365770586675840631642217268513\
075817321411799500320622059087375947066684627759363368758099298239978739745911\
334848613436145103767905973834989130490821632773660492896848280205744335810886\
297318406910247147223608399029560741076507662163207694024463690915410590294253\
497923595229238519732113183637757345743743308605242220583520926246517529952096\
274618969705537470242627713238328776199103187427334558553725889044421260407114\
472373306263683754310281052411565636992270817861290468128188623216095838674452\
795879049230626808846320779329825483526274370791986582117348488012917883420008\
878552755746650012078414734298631760994207067236814339259733525078270020535592\
5473077`1000.*^-96,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"0\"\>",
        ShowStringCharacters->False],
       0,
       Editable->False]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917060765372231*^9, 3.917060802699255*^9, 3.917067959035988*^9, 
   3.91707224932998*^9, 3.91709904597001*^9, 3.917101986463142*^9, 
   3.9171021319926434`*^9, {3.917577059427834*^9, 3.9175770687790833`*^9}},
 CellLabel->
  "Out[25]//ScientificForm=",ExpressionUUID->"672cec47-6f76-4d06-8e38-\
7ba90d597875"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, 
   3.917577084287032*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[27]:=",ExpressionUUID->"0da8b040-006a-45d6-8de6-eec1ed81bc0b"],

Cell[BoxData[
 TemplateBox[{
  "General", "unfl", "\"Underflow occurred in computation.\"", 2, 27, 1, 
   20926502344065536326, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917577085327374*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"3dbee945-8654-4850-a5db-a40fdffab8e6"],

Cell[BoxData[
 TemplateBox[{
  "General", "nomem", 
   "\"The current computation was aborted because there was insufficient \
memory available to complete the computation.\"", 2, 27, 2, 
   20926502344065536326, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9175770853422747`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"d004a3b0-f214-4311-bb08-8f1bc2e03af9"],

Cell[BoxData[
 TemplateBox[{
  "Throw", "sysexc", 
   "\"Uncaught SystemException returned to top level. Can be caught with \
Catch[\[Ellipsis], _SystemException].\"", 2, 27, 3, 20926502344065536326, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917577085404668*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"324f74dd-fc9b-4806-8aaf-b5713569bf43"],

Cell[BoxData[
 RowBox[{"SystemException", "[", "\<\"MemoryAllocationFailure\"\>", 
  "]"}]], "Output",
 CellChangeTimes->{
  3.9170681713905582`*^9, 3.917068206897525*^9, 3.917072253544731*^9, 
   3.9170990497003593`*^9, 3.917101991886257*^9, 3.917102140958194*^9, {
   3.917577078392166*^9, 3.917577085414612*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"0ff46608-9897-475c-b703-612e54d9d3f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917071852250422*^9, 3.917071852544879*^9}, 3.917577088519277*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[28]:=",ExpressionUUID->"6e1de607-4720-425e-bd8d-e18915dbc9eb"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-1.00760994004185\"\>",
        ShowStringCharacters->False],
       -1.\
007609940041848210348298593191151028471864562561032260957353219341672790197584\
127071912635955815359525289435700401372056315213674065870380861385005220106535\
029249749566064625716596515477862653483008365612404436953972399574552928519698\
233255437134612526027842339921058087310233003953632944180746895403930453642288\
916144048556297930774897976670935176094839497694621650911634969517808573966423\
887137053990188685848011339811266242934395408213786537126336447844590633619804\
997900795681353871228393721161858667440551812443533469307737769060246107567088\
453803498993630990703198218852303582815341370418160511351817243308313034712965\
765378143708873576599733334970790123545948846369169317745296908747228725785140\
743433629883723717616637967625697830264216409318652001199878594987024271892869\
373255288435998879502624107941615586124503447390922342692501453502799197777163\
370109331355628535315086954064292617050771121307561464399847625897573084497664\
708988177000385176631398658417941428356785027648496730788861512036082481519120\
0593058`998.8951947073417,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.54336032022439\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000055433603202243910172150170470583138604940906807131367124726431646796479298\
060786243865058534533382885863077935615981228839568485636156965977866084440891\
126459082936956679527995422244241978350936685334305102892024650118103525078772\
252714273586682582845261724231076361005674352572502564963721103223267499786961\
278251183027206198401895158497308533449224969593895706745439059218797395614567\
066850144021319447468244749171307549286565627912216193011322146052775485073713\
269761875707063001356001229677190915119644136550780252522049614669073937442062\
750695337947221768861532480976121263161948486756938261523909198328609763175403\
882283433357251923721047827868657315061702525581359216537714232342001721061980\
924894922520146922296006056596350618971051212606905178480065239640687498673228\
707269772514488262179668441509129766284069351911163336660112065128844019522916\
931935443129864078145252543169729065404524549365555374819590999389737029579702\
431525581699718537253057758924986287251118800594972560187835710485700169559855\
3886435`998.8951946682546,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.49468518810102\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-12\"\>"]}],
        ShowStringCharacters->False],
       -2.\
494685188101015428053114952801424386957003618827568158767138001940605817122847\
220680391408720562957129123044979495251119122575131763808367239062610928423750\
817106292733872614913494718460197417586548876556384219234588233361189602533859\
281868208081022610298306504357555440690412006001465788283599285223383467033817\
766833118544141458956383182975946038669612791564718875292175763060568374815475\
312348465615260559586132399840913941141774642731598409763904723589284133836325\
477385057026087913670865008446418646047987505456671052943265381469935817605515\
015608329832583765955984542468896987605844598584202540477252569924967898305778\
366259350031182802810121503850799217667041797660103917068725446117975766787517\
915744387472189892455180256035354738880428910190624974095099197420928631820020\
861463051640432056171214110759517286662812078255682675451451438258110758748360\
477841326607384534140604321065699890180444371672453043766015461407168043000437\
870219812837357221006178409173495592776414106057947262658580523479941431`998.\
7447274551789*^-12,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.76232829144407\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -1.\
762328291444074607311126703273278259824291204185560223023468982617753723092258\
451272184027648825027671527581691955614816535511327841778379499833666135007075\
894439707105631004285114638932211287583678388920066092135036086754310340308134\
075209101107588080033565344694501612338254012425304939155090357133335903494892\
437921276154338518140801638617305939526787553700333958933543429692814394718487\
519886984995387498601456912945563563798215106352738786330514331398540248012193\
707879093573286179145667206392247643239528576766109584760861778337248389626072\
102633254872713083845151880484559139824327154670776783024818172823303236200324\
952029412527343010783635966855964037604205330258825437386622342447756075847202\
007725445355267725120730219090182698600788829029379615506069825566976333633311\
377056039965979558909135130290267792698750958151410722141708044732342759227788\
988512066466618916537866453302303042497963985060756181092714643350569505752772\
243142315092785002476188983247928475994886743225519583283030300123350546450581\
77377`998.7447274942529*^-21,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.54505066618804\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-32\"\>"]}],
        ShowStringCharacters->False],
       -3.\
545050666188040192969909493390150247390472712020982624005411322053476269119455\
866247872123738162652630702927425122029439846697798772692274897660130078532755\
519601371983968440207820600374555400014651770355784051111156789264551740076171\
943221791785364629845869645976897205517527767243430397210149394385735262531211\
034101990606154629803383227828542265867525050710268002487753973851551871923480\
840248221828066015872618968464044856148070541181090522976415928983379399986184\
200344809460663353485733581533920274101511003791505794974689834939534515114853\
462412817170368630217054293713962622464062467094249811116681298434923908489747\
388767809315072415335853813219614385021827555227032862302748531237239744121072\
016740332030560963262241097413661960592284600206972772326938671872773033734073\
914917343489859118001324844131016933553524845724264967002590616910467972681313\
473933828587056755423683850955192710181647854195941921731260597205830602519050\
311182913169033730092783451042391403971111504132776151727605340030661995`998.\
8952424926968*^-32,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.86410959363912\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-44\"\>"]}],
        ShowStringCharacters->False],
       -1.\
864109593639120156654978761354756586735185347277596666079865170141510582045009\
364870973758919520906956781992588435405324127428997801040382500836587304557147\
989318319905257967857049590330868794888328677047475953970688152488889439996898\
335753202893921066130750334634514800080878727009334455636727034892836124894520\
390571349345527313682887754977439690034360976335831190883733824602459043902380\
798526206385579265159668881776760933811983850265817438598893833601549616600833\
518820331585419963261962146885299656954526801946105213475558651858578562998857\
873957188351501306876711585599206272480727146188929389152261324667536864913684\
264736887325725870314510201319667523461734874621328194233909870189335540109013\
426387533621600946776858863001344126477955673569746986085070274052161783809032\
568067805082110042734791067615113091401618348128362471492062873242192717999613\
277442139585669670462606310637862503028688380045322749692376198263998868022112\
203868853709157355778549635894008590904960413539295870592251705912162597879764\
8`998.8952424927115*^-44,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.32519164479350\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-58\"\>"]}],
        ShowStringCharacters->False],
       -1.\
325191644793501150315313881935193909417574560469081213669763535281001882855016\
993538368556955159943672011439727638626942420960164289290850706773922591142865\
088214610087305491406689056950461323452061345081450652357759323751443086150250\
318113992107283278568448339380233866152703251539859211425186111665840092205569\
736047233903476142230856895980238583960213894154728491856665489162030191966555\
850663290467001730908856158243027881958922708778844777480494136284688375198960\
802811433384958738442583553727772898780474476820416372831329107520792584851408\
141347277975969652399077398292715887806008087158685159106135883292995610957842\
289313972523664889799551708148281004823498493150909037423685805060608694573927\
619619913253552939807805846919385230157837333200121357365108438135015433573025\
327434380485968980131851352345527716138610159450538761005162367691088344269432\
086750208268390291628275944924401161913552890298590249905598341273110018667375\
018637552925785471583578347631681981759984490273330094376268281636687632230147\
1972279`998.7447274948839*^-58,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.46139371664667\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-75\"\>"]}],
        ShowStringCharacters->False],
       -2.\
461393716646667339812399114579942914860296701268992259405923775733325056192082\
656995357836275572727203224823827393896953147885685493265192916967129817763788\
395317920008643450384212439839199356075979995559270535725916601994761122798364\
224590146480716963461168296765848333007317547812051207884021019815941090213935\
056031069700399542524392875164663826576390014061255288672839058024774991947496\
104738077040534065818834595384038878955561101496030702661392317711130145307237\
430975134769652771923212955472059805012395168897983357711139496856104183368710\
707893294621890755972584865399935786433114265967506721848020975614226247417598\
815407011204520684013603234981605333123822585112628263687805505866812036546176\
549219564730832825057918903348111568306488189855414040144878641865902814001702\
831518604718678151476822953604375109367802640469059160032326617064781930724823\
323582229069705478743985581151196436844886226572951885187056670427544537761245\
526517513909577162884160653190688105397544405114531194441279717478065812805409\
160842249`998.4436974992198*^-75,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.34140771534605\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-96\"\>"]}],
        ShowStringCharacters->False],
       -1.\
341407715346045627192323153766433676806411592784496659174596140979251443425728\
836335417739263926905999432758792596456469109910726897583735300608164727644102\
467657648139543319126240860696741783206095431918157348981088993807353427275424\
157011937213460397717658389845459616371148295914244764612659011940661286454441\
560469283275823722818710598019075286515502459739365770586675840631642217268513\
075817321411799500320622059087375947066684627759363368758099298239978739745911\
334848613436145103767905973834989130490821632773660492896848280205744335810886\
297318406910247147223608399029560741076507662163207694024463690915410590294253\
497923595229238519732113183637757345743743308605242220583520926246517529952096\
274618969705537470242627713238328776199103187427334558553725889044421260407114\
472373306263683754310281052411565636992270817861290468128188623216095838674452\
795879049230626808846320779329825483526274370791986582117348488012917883420008\
878552755746650012078414734298631760994207067236814339259733525078270020535592\
5473077`998.8952424927161*^-96,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"0\"\>",
        ShowStringCharacters->False],
       0,
       Editable->False]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917071852944433*^9, 3.9170719088947077`*^9, 
  3.917072255407222*^9, 3.917099051479404*^9, 3.9171019943233547`*^9, 
  3.917102161652598*^9, 3.9175770889156313`*^9},
 CellLabel->
  "Out[28]//ScientificForm=",ExpressionUUID->"65cbcb47-ce2e-4d4b-a9b4-\
8becc8175e2d"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 1/5  ",
  FontWeight->"Bold"],
 "( \[CapitalXi] f [z,x] reduces to a polynomial of degree 4 for this choice \
of x. ) "
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067804934916*^9}, {3.917577161766305*^9, 3.917577173245248*^9}, {
  3.917577243483342*^9, 3.917577246059795*^9}, {3.9175773468287687`*^9, 
  3.9175773856786537`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e13c26ce-2a44-4f93-abdb-bc266689460f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"1", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.91706780791088*^9}, 3.9170679636419373`*^9, 
   3.917577097215201*^9, {3.9175771495957727`*^9, 3.9175771556144323`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[39]:=",ExpressionUUID->"e6f06b3f-405a-4a76-bdf9-e5ac54f9a41e"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.80281527884004\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"16\"\>"]}],
        ShowStringCharacters->False],
       -7.\
802815278840036584412900022441476034008431269479530356533415766512292070735091\
656846842334086577090547281207982367102465651431904940318195409600095237626190\
201138106215410508590669325645055862071590140492438897065859419973416593474833\
132845036335113420458592854518876765665274849066082866887423370521961036298826\
187681774298558730933503397453730121394880945636822146601215183457885950860924\
806630340740716191173114747247220470546444871646262595949082087636994247078959\
280282377409995015039098129795512806555819425333451194077477171753286353015059\
361263422499137682776464149227486271255701817343926298560215147362598318457075\
289207826232905438062162959284825392616765207333691136082355144873236138515318\
176976555283401292982703444078277267989589208663714608237626877565085148177957\
190130698141505934304050601797906740052049515299704961847468060013695634487564\
262433418527023370961957007966116073547175034875497897562887242266251607236176\
723318075333417920843137451147795409486201870312134154556167054716980212303115\
7668`1000.*^16,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.29956119738472\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"3\"\>"]}],
        ShowStringCharacters->False],
       -1299.\
561197384722862551235353345860255411547133648403835455846302936740555514070892\
275011931976506762236494856034759210279872478512928004658888995235659885335680\
834641778500167327455183764778567355768386780652346064162286956226612950218568\
795035277756034178372294200640168649317586713737487961454393785981610031875505\
216501781804536873368439988288335183996110165473397504947024773456230302800057\
987625092892868245876891409113548763537092905129264808662564765797523611636292\
478732323936041345572839265778975713668540896886664750453009273914161796407813\
018695425215102041727719261568670639243323367739240020767773649966856202947812\
655427037260783107417158738909964582200030472254939865200999412367948502553427\
453468020508444195119685353858072736115780899580114201212627013433363914979173\
536527603993787400866064160495664823096018107778700901087007438354842540569672\
448951103444248658587072497962561629874572927319585148693171889735561734751533\
685192617602266371594021045718030029126906868391983109636579550775906900497378\
2733705`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.13979436874981\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
071397943687498144003801916549785818490056082862597077146063342642725593878572\
829751559857344263587342883258738762258447419397407175872055755130202188299987\
186493890969127045965690658888918248550773254309565675423366055408360717458462\
378484047580732597635890684624207175834976142218850334059426572052356245125954\
237961569663084056348877895221749294081050024435569960359832146040551819956931\
104922068678440747725596293077894924772902437650724891699228574086403626803323\
534057899737317449284065725455690624189372296710495198505665327290787359896297\
737891794251666577755965918486032103609528533087717167529045413852106457042048\
402064790063937738522073989363103606836321813760159295018693937063012023074246\
744746889674042416124755249163348905337702641372709105522445154589075001926749\
482647577254031400328222392375117716221984307055563636120889822960513127768854\
955822791741756069909871411921479870077615078921627052698183889602438527139909\
579193650078833879721003785231642835394179064872911841213612000509301485542413\
0006554`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.77436786525764\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-13\"\>"]}],
        ShowStringCharacters->False],
       -2.\
774367865257641886997818989105486199583099440393397284988029387464142531993564\
494444327239558950622866676053054783717861431291579609734654659690372929144553\
150522113539886353035357807498197768046953140483708472593989609689528944860707\
775376011616730782225980677822744263992307353139000169257571441288938534264181\
446660427781842950409352773298213906214312814937729042024992733892267329219874\
390088382969256743895171105524779271861545184865965936815788323013175999080948\
115918159995945632043158872393487985020194976922431241822704351793120263275261\
568278277725939829583794016764680995230491220909207456070633619790033268593696\
013279846580606338650911938832397976912784971151834282904822431226454503897618\
635555144596835594240539963922257037345497800796452449301980816049242993832690\
164645759745255786918322816126747792299771718229837208077936142880875691848696\
708894962177289152406033420250334532727144671837001068343431819583712157547571\
792765244436100808209632115708007221016404875629248123889953795429100970588498\
9924002952824`1000.*^-13,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917067809128065*^9, 3.917067964252887*^9, 3.917072258494341*^9, 
   3.917099055530656*^9, 3.9171019960160303`*^9, 3.917102170212158*^9, 
   3.917577097604426*^9, {3.917577150063457*^9, 3.9175771558828487`*^9}},
 CellLabel->
  "Out[39]//ScientificForm=",ExpressionUUID->"2a7f18b1-21ef-4fe0-bf3b-\
04d1b63aeb87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"1", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, 
   3.9175771031432056`*^9, {3.9175771597353897`*^9, 3.917577159894909*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[40]:=",ExpressionUUID->"6e2f6357-6ee5-4de7-8afd-4ea0938e787c"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.80281527884004\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"16\"\>"]}],
        ShowStringCharacters->False],
       -7.\
802815278840036584412900022441476034008431269479530356533415766512292070735091\
656846842334086577090547281207982367102465651431904940318195409600095237626190\
201138106215410508590669325645055862071590140492438897065859419973416593474833\
132845036335113420458592854518876765665274849066082866887423370521961036298826\
187681774298558730933503397453730121394880945636822146601215183457885950860924\
806630340740716191173114747247220470546444871646262595949082087636994247078959\
280282377409995015039098129795512806555819425333451194077477171753286353015059\
361263422499137682776464149227486271255701817343926298560215147362598318457075\
289207826232905438062162959284825392616765207333691136082355144873236138515318\
176976555283401292982703444078277267989589208663714608237626877565085148177957\
190130698141505934304050601797906740052049515299704961847468060013695634487564\
262433418527023370961957007966116073547175034875497897562887242266251607236176\
723318075333417920843137451147795409486201870312134154556167054716980212303115\
7668`1000.*^16,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.29956119738472\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"3\"\>"]}],
        ShowStringCharacters->False],
       -1299.\
561197384722862551235353345860255411547133648403835455846302936740555514070892\
275011931976506762236494856034759210279872478512928004658888995235659885335680\
834641778500167327455183764778567355768386780652346064162286956226612950218568\
795035277756034178372294200640168649317586713737487961454393785981610031875505\
216501781804536873368439988288335183996110165473397504947024773456230302800057\
987625092892868245876891409113548763537092905129264808662564765797523611636292\
478732323936041345572839265778975713668540896886664750453009273914161796407813\
018695425215102041727719261568670639243323367739240020767773649966856202947812\
655427037260783107417158738909964582200030472254939865200999412367948502553427\
453468020508444195119685353858072736115780899580114201212627013433363914979173\
536527603993787400866064160495664823096018107778700901087007438354842540569672\
448951103444248658587072497962561629874572927319585148693171889735561734751533\
685192617602266371594021045718030029126906868391983109636579550775906900497378\
2733705`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.13979436874981\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
071397943687498144003801916549785818490056082862597077146063342642725593878572\
829751559857344263587342883258738762258447419397407175872055755130202188299987\
186493890969127045965690658888918248550773254309565675423366055408360717458462\
378484047580732597635890684624207175834976142218850334059426572052356245125954\
237961569663084056348877895221749294081050024435569960359832146040551819956931\
104922068678440747725596293077894924772902437650724891699228574086403626803323\
534057899737317449284065725455690624189372296710495198505665327290787359896297\
737891794251666577755965918486032103609528533087717167529045413852106457042048\
402064790063937738522073989363103606836321813760159295018693937063012023074246\
744746889674042416124755249163348905337702641372709105522445154589075001926749\
482647577254031400328222392375117716221984307055563636120889822960513127768854\
955822791741756069909871411921479870077615078921627052698183889602438527139909\
579193650078833879721003785231642835394179064872911841213612000509301485542413\
0006554`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.77436786525764\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-13\"\>"]}],
        ShowStringCharacters->False],
       -2.\
774367865257641886997818989105486199583099440393397284988029387464142531993564\
494444327239558950622866676053054783717861431291579609734654659690372929144553\
150522113539886353035357807498197768046953140483708472593989609689528944860707\
775376011616730782225980677822744263992307353139000169257571441288938534264181\
446660427781842950409352773298213906214312814937729042024992733892267329219874\
390088382969256743895171105524779271861545184865965936815788323013175999080948\
115918159995945632043158872393487985020194976922431241822704351793120263275261\
568278277725939829583794016764680995230491220909207456070633619790033268593696\
013279846580606338650911938832397976912784971151834282904822431226454503897618\
635555144596835594240539963922257037345497800796452449301980816049242993832690\
164645759745255786918322816126747792299771718229837208077936142880875691848696\
708894962177289152406033420250334532727144671837001068343431819583712157547571\
792765244436100808209632115708007221016404875629248123889953795429100970588498\
9924002952824`1000.*^-13,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{{3.917068183409506*^9, 3.917068188805252*^9}, 
   3.91706835890165*^9, 3.917072260720125*^9, 3.917099057614305*^9, 
   3.917101997584406*^9, 3.91710217192631*^9, 3.9175771035051126`*^9, 
   3.917577163936591*^9},
 CellLabel->
  "Out[40]//ScientificForm=",ExpressionUUID->"832734c8-b1d7-43b0-b765-\
866daea6c0ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"1", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, {
   3.917071919026947*^9, 3.9170719191447163`*^9}, 3.917577107367029*^9, {
   3.9175771663750772`*^9, 3.9175771666856947`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[41]:=",ExpressionUUID->"7b1f3085-290d-424a-bf96-59f237b075d6"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.80281527884004\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"16\"\>"]}],
        ShowStringCharacters->False],
       -7.\
802815278840036584412900022441476034008431269479530356533415766512292070735091\
656846842334086577090547281207982367102465651431904940318195409600095237626190\
201138106215410508590669325645055862071590140492438897065859419973416593474833\
132845036335113420458592854518876765665274849066082866887423370521961036298826\
187681774298558730933503397453730121394880945636822146601215183457885950860924\
806630340740716191173114747247220470546444871646262595949082087636994247078959\
280282377409995015039098129795512806555819425333451194077477171753286353015059\
361263422499137682776464149227486271255701817343926298560215147362598318457075\
289207826232905438062162959284825392616765207333691136082355144873236138515318\
176976555283401292982703444078277267989589208663714608237626877565085148177957\
190130698141505934304050601797906740052049515299704961847468060013695634487564\
262433418527023370961957007966116073547175034875497897562887242266251607236176\
723318075333417920843137451147795409486201870312134154556167054716980212303115\
7671`999.2474250108274*^16,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.29956119738472\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"3\"\>"]}],
        ShowStringCharacters->False],
       -1299.\
561197384722862551235353345860255411547133648403835455846302936740555514070892\
275011931976506762236494856034759210279872478512928004658888995235659885335680\
834641778500167327455183764778567355768386780652346064162286956226612950218568\
795035277756034178372294200640168649317586713737487961454393785981610031875505\
216501781804536873368439988288335183996110165473397504947024773456230302800057\
987625092892868245876891409113548763537092905129264808662564765797523611636292\
478732323936041345572839265778975713668540896886664750453009273914161796407813\
018695425215102041727719261568670639243323367739240020767773649966856202947812\
655427037260783107417158738909964582200030472254939865200999412367948502553427\
453468020508444195119685353858072736115780899580114201212627013433363914979173\
536527603993787400866064160495664823096018107778700901087007438354842540569672\
448951103444248658587072497962561629874572927319585148693171889735561734751533\
685192617602266371594021045718030029126906868391983109636579550775906900497378\
2540649`999.0968622926832,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.13979436874981\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
071397943687498144003801916549785818490056082862597077146063342642725593878572\
829751559857344263587342883258738762258447419397407175872055755130202188299987\
186493890969127045965690658888918248550773254309565675423366055408360717458462\
378484047580732597635890684624207175834976142218850334059426572052356245125954\
237961569663084056348877895221749294081050024435569960359832146040551819956931\
104922068678440747725596293077894924772902437650724891699228574086403626803323\
534057899737317449284065725455690624189372296710495198505665327290787359896297\
737891794251666577755965918486032103609528533087717167529045413852106457042048\
402064790063937738522073989363103606836321813760159295018693937063012023074246\
744746889674042416124755249163348905337702641372709105522445154589075001926749\
482647577254031400328222392375117716221984307055563636120889822960513127768854\
955822791741756069909871411921479870077615078921627052698183889602438527139909\
579193650078833879721003785231642835394179064872911841213612000509301485542413\
0006554`999.0968622926796,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.77436786525764\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-13\"\>"]}],
        ShowStringCharacters->False],
       -2.\
774367865257641886997818989105486199583099440393397284988029387464142531993564\
494444327239558950622866676053054783717861431291579609734654659690372929144553\
150522113539886353035357807498197768046953140483708472593989609689528944860707\
775376011616730782225980677822744263992307353139000169257571441288938534264181\
446660427781842950409352773298213906214312814937729042024992733892267329219874\
390088382969256743895171105524779271861545184865965936815788323013175999080948\
115918159995945632043158872393487985020194976922431241822704351793120263275261\
568278277725939829583794016764680995230491220909207456070633619790033268593696\
013279846580606338650911938832397976912784971151834282904822431226454503897618\
635555144596835594240539963922257037345497800796452449301980816049242993832690\
164645759745255786918322816126747792299771718229837208077936142880875691848696\
708894962177289152406033420250334532727144671837001068343431819583712157547571\
792765244436100808209632115708007221016404875629248123889953795429100970588498\
9923958609655`999.0969100129919*^-13,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917071919925531*^9, 3.917072262549971*^9, 
  3.917099059188157*^9, 3.9171019988822317`*^9, 3.9171021748995123`*^9, 
  3.917577108004825*^9, 3.91757716703274*^9},
 CellLabel->
  "Out[41]//ScientificForm=",ExpressionUUID->"12692896-dd7e-4dc8-bf1e-\
5bdb0aa3ba1d"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 1/3  ",
  FontWeight->"Bold"],
 "( \[CapitalXi] f [z,x] reduces to a polynomial of degree 2 for this choice \
of x. ) "
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067804934916*^9}, {3.917577161766305*^9, 3.917577173245248*^9}, {
  3.917577243483342*^9, 3.917577257195162*^9}, {3.917577424557272*^9, 
  3.9175774263995123`*^9}, {3.917577464576589*^9, 3.917577467184494*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"ebb45240-a534-45d5-9105-3632bdd6e288"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"1", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.91706780791088*^9}, 3.9170679636419373`*^9, 
   3.917577097215201*^9, {3.9175771495957727`*^9, 3.9175771556144323`*^9}, {
   3.917577258612605*^9, 3.917577258652718*^9}, {3.917577461193181*^9, 
   3.917577461352262*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[51]:=",ExpressionUUID->"5be87878-e7f7-4d56-ad2c-2cf8a84161a4"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.69056987606941\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"12\"\>"]}],
        ShowStringCharacters->False],
       -3.\
690569876069409352234351846078618230588269973818484586401853952016079132659632\
264753110183144495329308936463015885350516131326862460454557869506592131510503\
945930469495024664254255786088321141386874462625356294985815049993849690436293\
092174297091482638157569508687473792213765646464636413248179672693892731723762\
887564979234256763904333562882771391291288710042075085017830163805039693848730\
891167432010324456164158029217984987670243924966314985203868058535383659628918\
879492761160412962912165808203002967611722583746067585774808947958135468709468\
409613047038567580623361584808414066072107812548057554220853555185636498317972\
004009701287287825387899487563427947169334465038863031244343266227940151903502\
285089086590163324538181723046378188727062245227483773053272304145199478556225\
988245873193311253645052914808410069453200749541329836208553497130157955311593\
428028513717953218364332695762082159964150942075592324660689197594955908736926\
632574453494327765310420063662219991158098530700741545491124062113456372072385\
`1000.*^12,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-9.95701552307225\"\>",
        ShowStringCharacters->False],
       -9.\
957015523072252954989969940197973468366275724693285329440533622544173216755354\
876846412643256943638954863738722134139078338411497604790760905284385934723269\
124990025781636635552576870431844884182587866670402330988093105395803599739469\
036293860083913618148285565133731082460422731076716959812016008369376517316747\
324054825751703124823205156148753017299994383131384583113223910249855270552047\
945577851957116300053826831340820329570033013228496352555599964082594008743228\
169628515026386070233040214673271221393885655562685487148531489172357096677126\
975775803544450793101905911655339386524079702421227108853012661765314034205008\
112546234806602056673104514876769938876603234860764542614715685310866045203694\
043212864162850154268999847639803665593981662467132542079070935375020376031544\
522701235747216931899719542500087746019960639230944122790707978560468437174760\
080534077291268569479613131722593963664018315566120022149653539105187368099414\
002661840640488993444334855235867518662172755236053189520212360970809176656506\
5130585`1000.,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917067809128065*^9, 3.917067964252887*^9, 3.917072258494341*^9, 
   3.917099055530656*^9, 3.9171019960160303`*^9, 3.917102170212158*^9, 
   3.917577097604426*^9, {3.917577150063457*^9, 3.9175771558828487`*^9}, 
   3.917577262873971*^9, 3.917577461696144*^9},
 CellLabel->
  "Out[51]//ScientificForm=",ExpressionUUID->"f0373bc1-c481-4ba9-84af-\
7eb1e90b2fb9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"1", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, 
   3.9175771031432056`*^9, {3.9175771597353897`*^9, 3.917577159894909*^9}, {
   3.917577259892736*^9, 3.917577259971898*^9}, {3.917577469641114*^9, 
   3.917577469848342*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[52]:=",ExpressionUUID->"59144008-6736-41eb-92ee-da5baa1f4951"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-9.95701552307225\"\>",
        ShowStringCharacters->False],
       -9.\
957015523072252954989969940197973468366275724693285329440533622544173216755354\
876846412643256943638954863738722134139078338411497604790760905284385934723269\
124990025781636635552576870431844884182587866670402330988093105395803599739469\
036293860083913618148285565133731082460422731076716959812016008369376517316747\
324054825751703124823205156148753017299994383131384583113223910249855270552047\
945577851957116300053826831340820329570033013228496352555599964082594008743228\
169628515026386070233040214673271221393885655562685487148531489172357096677126\
975775803544450793101905911655339386524079702421227108853012661765314034205008\
112546234806602056673104514876769938876603234860764542614715685310866045203694\
043212864162850154268999847639803665593981662467132542079070935375020376031544\
522701235747216931899719542500087746019960639230944122790707978560468437174760\
080534077291268569479613131722593963664018315566120022149653539105187368099414\
002661840640488993444334855235867518662172755236053189520212360970809176656506\
5130496`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.69056987606941\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"12\"\>"]}],
        ShowStringCharacters->False],
       -3.\
690569876069409352234351846078618230588269973818484586401853952016079132659632\
264753110183144495329308936463015885350516131326862460454557869506592131510503\
945930469495024664254255786088321141386874462625356294985815049993849690436293\
092174297091482638157569508687473792213765646464636413248179672693892731723762\
887564979234256763904333562882771391291288710042075085017830163805039693848730\
891167432010324456164158029217984987670243924966314985203868058535383659628918\
879492761160412962912165808203002967611722583746067585774808947958135468709468\
409613047038567580623361584808414066072107812548057554220853555185636498317972\
004009701287287825387899487563427947169334465038863031244343266227940151903502\
285089086590163324538181723046378188727062245227483773053272304145199478556225\
988245873193311253645052914808410069453200749541329836208553497130157955311593\
428028513717953218364332695762082159964150942075592324660689197594955908736926\
632574453494327765310420063662219991158098530700741545491124062113456372072385\
`1000.*^12,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{{3.917068183409506*^9, 3.917068188805252*^9}, 
   3.91706835890165*^9, 3.917072260720125*^9, 3.917099057614305*^9, 
   3.917101997584406*^9, 3.91710217192631*^9, 3.9175771035051126`*^9, 
   3.917577163936591*^9, 3.917577264235256*^9, 3.917577474374522*^9},
 CellLabel->
  "Out[52]//ScientificForm=",ExpressionUUID->"6ca7e672-d715-4e43-b851-\
fc1abdde4cf2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"1", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, {
   3.917071919026947*^9, 3.9170719191447163`*^9}, 3.917577107367029*^9, {
   3.9175771663750772`*^9, 3.9175771666856947`*^9}, {3.917577261356721*^9, 
   3.917577261428334*^9}, {3.917577472401133*^9, 3.917577472520442*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[53]:=",ExpressionUUID->"c65df21c-703c-427f-8930-05c15ba72ad6"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.69056987606941\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"12\"\>"]}],
        ShowStringCharacters->False],
       -3.\
690569876069409352234351846078618230588269973818484586401853952016079132659632\
264753110183144495329308936463015885350516131326862460454557869506592131510503\
945930469495024664254255786088321141386874462625356294985815049993849690436293\
092174297091482638157569508687473792213765646464636413248179672693892731723762\
887564979234256763904333562882771391291288710042075085017830163805039693848730\
891167432010324456164158029217984987670243924966314985203868058535383659628918\
879492761160412962912165808203002967611722583746067585774808947958135468709468\
409613047038567580623361584808414066072107812548057554220853555185636498317972\
004009701287287825387899487563427947169334465038863031244343266227940151903502\
285089086590163324538181723046378188727062245227483773053272304145199478556225\
988245873193311253645052914808410069453200749541329836208553497130157955311593\
428028513717953218364332695762082159964150942075592324660689197594955908736926\
632574453494327765310420063662219991158098530700741545491124062113456372072385\
`999.3979400086571*^12,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"-9.95701552307225\"\>",
        ShowStringCharacters->False],
       -9.\
957015523072252954989969940197973468366275724693285329440533622544173216755354\
876846412643256943638954863738722134139078338411497604790760905284385934723269\
124990025781636635552576870431844884182587866670402330988093105395803599739469\
036293860083913618148285565133731082460422731076716959812016008369376517316747\
324054825751703124823205156148753017299994383131384583113223910249855270552047\
945577851957116300053826831340820329570033013228496352555599964082594008743228\
169628515026386070233040214673271221393885655562685487148531489172357096677126\
975775803544450793101905911655339386524079702421227108853012661765314034205008\
112546234806602056673104514876769938876603234860764542614715685310866045203694\
043212864162850154268999847639803665593981662467132542079070935375020376031544\
522701235747216931899719542500087746019960639230944122790707978560468437174760\
080534077291268569479613131722593963664018315566120022149653539105187368099414\
002661840640488993444334855235867518662172755236053189520212360970809176656506\
5126809`999.397940008657,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917071919925531*^9, 3.917072262549971*^9, 
  3.917099059188157*^9, 3.9171019988822317`*^9, 3.9171021748995123`*^9, 
  3.917577108004825*^9, 3.91757716703274*^9, 3.9175772655095787`*^9, 
  3.917577476896644*^9},
 CellLabel->
  "Out[53]//ScientificForm=",ExpressionUUID->"7b954ba8-8534-45f5-a9f4-\
0aeea938a041"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 999/1000  ",
  FontWeight->"Bold"],
 "( \[CapitalXi] f [z,x] reduces to a polynomial of degree 1 for this choice \
of x. ) "
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067824559004*^9}, {3.917577482696269*^9, 3.917577484751535*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"550b1cb4-a640-40b3-b1fe-f4bb0333d5dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
   3.9170679704480886`*^9}, 3.917577137311159*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[54]:=",ExpressionUUID->"027058ea-1cdc-470c-b723-8121d7198cd5"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"\<\"-4.80656028614137\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"436\"\>"]}],
       ShowStringCharacters->False],
      -4.806560286141367489088717796308252947296165230443613677630268486101549\
107689274469582421585196668595246651723166487319869399109211104104948830320492\
575211017808181806103875261081524217884952478528586036480242535970054706940036\
091084312502349080774487623185815296822624920057265332189062276695448357428537\
748508273055614151671236272464534959970949383306347753823204739268452435185205\
284269722691550197484652304774270159840106965446982195959057306074680862110150\
821226446973462160497267094661392980873533098818886673150906530143304085538307\
962617898483346232454326611589300947904901932290784966889409111780711019587460\
465331899157688952088649783953831900906660353318806786988948729382325092671848\
490966373341061276735184527234345592526041815196600315114266295538589500850459\
716814381430396330064148091887302701454497170563078242568255719210241531543872\
009961165180658683534134461779270675803433694424010998036556920778817346205037\
857523515205345638541551706972054625172914238173546502371579278078409232466411\
355505903`1000.*^436,
      AutoDelete->True]}], "}"}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917067841211336*^9, {3.917067967706794*^9, 3.917067980020503*^9}, 
   3.917072273935832*^9, 3.917099073238029*^9, {3.9170992818244658`*^9, 
   3.917099329229062*^9}, 3.917102000290408*^9, 3.917102232099393*^9, 
   3.917577137959219*^9, 3.9175774417766533`*^9, 3.917577488992483*^9},
 CellLabel->
  "Out[54]//ScientificForm=",ExpressionUUID->"6b728bad-f3b3-4a2f-9038-\
5d0745ddb487"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
   3.9170679704480886`*^9}, {3.917068367229891*^9, 3.9170683674129763`*^9}, 
   3.917577140446754*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[55]:=",ExpressionUUID->"cbfa3671-37fc-4426-b72e-55ffc8cd9474"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"\<\"-4.80656028614137\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"436\"\>"]}],
       ShowStringCharacters->False],
      -4.806560286141367489088717796308252947296165230443613677630268486101549\
107689274469582421585196668595246651723166487319869399109211104104948830320492\
575211017808181806103875261081524217884952478528586036480242535970054706940036\
091084312502349080774487623185815296822624920057265332189062276695448357428537\
748508273055614151671236272464534959970949383306347753823204739268452435185205\
284269722691550197484652304774270159840106965446982195959057306074680862110150\
821226446973462160497267094661392980873533098818886673150906530143304085538307\
962617898483346232454326611589300947904901932290784966889409111780711019587460\
465331899157688952088649783953831900906660353318806786988948729382325092671848\
490966373341061276735184527234345592526041815196600315114266295538589500850459\
716814381430396330064148091887302701454497170563078242568255719210241531543872\
009961165180658683534134461779270675803433694424010998036556920778817346205037\
857523515205345638541551706972054625172914238173546502371579278078409232466411\
355505903`1000.*^436,
      AutoDelete->True]}], "}"}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917068368430512*^9, 3.917072277536027*^9, 
  3.9170990824470987`*^9, 3.917102238183606*^9, 3.9175771410102053`*^9, 
  3.917577444067174*^9, 3.917577490544009*^9},
 CellLabel->
  "Out[55]//ScientificForm=",ExpressionUUID->"6b90141e-a1de-4097-b2ab-\
577626bd6386"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
   3.9170679704480886`*^9}, {3.9170719309732447`*^9, 3.917071931163765*^9}, 
   3.917577142902183*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[56]:=",ExpressionUUID->"963c56ba-73a2-47a7-aa8a-ba90ef6436c4"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"\<\"-4.80656028614137\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"436\"\>"]}],
       ShowStringCharacters->False],
      -4.806560286141367489088717796308252947296165230443613677630268486101549\
107689274469582421585196668595246651723166487319869399109211104104948830320492\
575211017808181806103875261081524217884952478528586036480242535970054706940036\
091084312502349080774487623185815296822624920057265332189062276695448357428537\
748508273055614151671236272464534959970949383306347753823204739268452435185205\
284269722691550197484652304774270159840106965446982195959057306074680862110150\
821226446973462160497267094661392980873533098818886673150906530143304085538307\
962617898483346232454326611589300947904901932290784966889409111780711019587460\
465331899157688952088649783953831900906660353318806786988948729382325092671848\
490966373341061276735184527234345592526041815196600315114266295538589500850459\
716814381430396330064148091887302701454497170563078242568255719210241531543872\
009961165180658683534134461779270675803433694424010998036556920778817346205037\
857523515205345638541551706972054625172914238173546502371579278078409232466411\
355505903`999.6989700043359*^436,
      AutoDelete->True]}], "}"}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.9171022406678*^9, 3.917577143423031*^9, 
  3.917577492029147*^9},
 CellLabel->
  "Out[56]//ScientificForm=",ExpressionUUID->"42bd3aab-91f3-4bed-9abe-\
790c0e20033b"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Ns", "=", "8"}], ",", 
   RowBox[{"\[Beta]", "=", "1"}], ",", 
   RowBox[{"\[Lambda]1", "=", 
    RowBox[{
     RowBox[{"3", "/", "2"}], "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CDF", "'"}], "s", " ", "generated", " ", "using", " ", 
        "Laguerre"}], "-", "FixedTrace", "-", "B"}], " ", ")"}]}]}]}], 
  "Subsubsection"]], "Input",
 CellChangeTimes->{{3.916893446497532*^9, 3.916893446705378*^9}, {
  3.9168942917415257`*^9, 3.916894324270287*^9}, {3.916895627789487*^9, 
  3.916895659869322*^9}, {3.917069083638212*^9, 3.91706908395469*^9}, {
  3.9171005877447777`*^9, 3.917100601044614*^9}, {3.917100649685404*^9, 
  3.917100653735057*^9}, {3.917101870463902*^9, 3.917101887710359*^9}, {
  3.917101951752578*^9, 3.917101954521366*^9}, {3.9171020287291594`*^9, 
  3.917102029065002*^9}, {3.9171022541027327`*^9, 3.917102267383574*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"e02d9c80-ff61-40c6-9393-f0da9886a79e"],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 1/1000",
  FontWeight->"Bold"],
 " (The constant term is zero in the expansion of \[CapitalXi] f [z,x].)"
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.917577632755966*^9, 3.917577632990806*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"5b4a7f14-b06d-448d-9252-167a5cab72df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, 3.917577540445795*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[107]:=",ExpressionUUID->"b6df1fd1-26a3-4b55-a8ff-eb02e43d4f26"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.22331186574667\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-3\"\>"]}],
        ShowStringCharacters->False],
       -0.\
005223311865746674388570105760804786913368047542201118411930386163401507382175\
842705249824066669419429807782584811746682665401272056469282615961569171754578\
068373991915126420982640995759218613835870793349415907910023757236285467147329\
423514386197837123832019169761163951549342418444264778282140063415501186512771\
913676234777427021158369495016303861954562273290706007037033251294269893165697\
094766788620343155441952940676650979900921262538715930890611226131104404384070\
478699596931080671818481494903859952915612272273795680541445894514942458494864\
344579944258112302255355003071615106677038150479837563724103405130873850631863\
154280014288146652638523731925876999428594662633146183628252996450701077248083\
139295965289969227273180857621777823836366455796223602499597542675195661142372\
978679467985840102161426117805563104982380089644069409284734387438908109736881\
960584329823395986963822577505941791371485062474219456995085003797199413900925\
58485677`918.2186329643066,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.50236775987628\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000015023677598762819619836775541664756953643211772840500260683933120000060790\
185292737436278055707701689182064416386068217536570829562843021156707110736621\
360993277855039324208466658401187757620291532638484916359086075524232731175051\
479117230072167936110552830912848365383936265965456778283630781131860139924674\
357760650626582125201719686489079087625024831522487767624965668592258504754055\
795924055831663361915220101606697527052426197803339906633689028551659840837669\
436985087785701435859421620108926159750934245723186704413266021489442218751795\
381965985565324477541433907181203420515294847637532876054973859744912502001141\
182670362483896613159499754646621976881514884573324205813591696369361736556507\
973343260622824198309995815889401029050950256032919115708844274778290465923147\
365371294163251724183146875503458234920639137168372473736397249857193282147791\
765517158430658065182038777228943531720331764438156611399557898598148916696361\
447491`918.2186329643066,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.21642687095652\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
216426870956515519063773673700171493099620573647733415068551846295583058490080\
244095533612099324413937740947684924026014663211687636584731994498551350816208\
702938024355694916072658646844021814858442741207192641177351377340468552313698\
968482575806655802440590240615894683203487336212546719762754637491636192586053\
736776619648118102207405712796497708605567351728883570381403957782110385449083\
563807357814292576665986585061749343329505354905613438764615772377035974198251\
798130047313250772697445403907020873725295714850319704682247943471142676047365\
338350539315420451376920308733488564818309112236177794922116781977578536902078\
828313948328072167907954331828292640462435927283736743861725638024288001658288\
153423196954857022770675632363849838136826415213180292285266179959322659043463\
662354759376465592527810272219132162254638939781745040133147333579938457865156\
807645132063993345263176924582064931286204936647270828471000126342383115543048\
`918.2186329643066*^-8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.42812263756638\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-11\"\>"]}],
        ShowStringCharacters->False],
       -1.\
428122637566381318410250110070058420441702389684146360545691334626801862577536\
525641962998525280814740381310097802715592517948356323095268547074932416598025\
282049816742987612744637342599531421904058760061127631499249146274466484522169\
316362162721370956854941744429836473827030061428594680208472425958786986533096\
993785877582128533821231738262692967054260420369667443333761073869057090477775\
597943455172033951142357171007496832312909680001080972218794787013234949985802\
951554903232499035025664838443294004273417895927535827921783024841575970848550\
894443357870994142155788242372808307332029553205251101798897735901556461533489\
870004780980203557885309323412701117283806441354257238744266511756104845345027\
264394241335365877500921644012425165151597309458959704535663877387094315077705\
130109029551193786365467216998544971961238466632645670493222008711803956117428\
295761935707565231010140198591515149902667988750994159650375363202314710435`\
918.2186329643066*^-11,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.22024942056140\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-15\"\>"]}],
        ShowStringCharacters->False],
       -3.\
220249420561396186983607166167286328033885210593017529798899775872708516769084\
181724790659121778588172248683459386412764051042498338675584052024338653824769\
946450374588222801189685872008307386272015586871598167929066003015591523841989\
864346518371670218601141925400356463356210976590704783324024087164099760281138\
134955203569821479740538516997724798428602981848326174721411823827288122052111\
006017170342583286001696039654144397924802783584360063188509760473124815011913\
011696172681329291304636283365800224264570329341230176301067367949639143775398\
504650508131806573338759757111333329432657618213053502904791685579501061228623\
916655386853113257227016123229003976844072610717608066275011944896350921451339\
450459796375377970462269406968571918548948637551063062531280694199316463921843\
110067422912780379175587492537969404498842484199073677058423337569687443127268\
4805947182062892344988350968879820141105626573061697114900391861377985`918.\
2186329643066*^-15,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.61281297571797\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-19\"\>"]}],
        ShowStringCharacters->False],
       -1.\
612812975717969190558595192581622138275428654737283171787653262880126950100986\
259558832469035501381297085272777591018828775062325904663266520520343379162732\
630014475670544948825016662713830442927088583798907371105098703953407713879896\
270417566433820650738844542140544025172588198848950844303987491568861956939682\
156199617095542907304816626357961817597091090405210503707941109407556743815812\
667928745551919152227186063267935550970076114469721654730493800404242230839696\
697874795843577319532537444989188835040400254424935487857208664994548794843922\
054425737253971342398555066354113539359346273167761177691115533691219736235926\
580345498237412337957857266788759875675281298886045485048112878124328506319804\
069616437237187741104093554968291286640740185577544729567379837389504082520258\
053904085624064466723822868253438778631559288413741140150004813895647456665918\
496658560901224631526084529196149807906674758133714434681598326506502320903357\
61441596`918.2186329643066*^-19,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.37407177124349\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-25\"\>"]}],
        ShowStringCharacters->False],
       -5.\
374071771243486112502938879236726106732543343412279901849422797392263968873321\
583307352749992621629506772406507386586173389525802401720339701018720283761084\
240369390530421641707015888220902396564914431773657332665613913847956111214897\
406953492829980376983684234959696532417337830683098162716060792039430371388419\
946665466816874378773851881461233777150426825303815992168321748438372528268872\
734810281475449804556540378565587630100599555696739449579912922628355021110082\
681526625350916094359137800749847753708586611203848509422458635713987694974922\
185233743464947333048070113354517326491861647581069201594495650471553242006489\
202285325826186682430167179526080372605487634324769717809841144325476604224584\
906701179598733035634486583291184082611132576201649744419258291327487072718685\
310417783507297022320663049905291431730424610526027859433255350563181850562161\
457272793977792748175770444005051403273052331550827709434821067510829512295034\
61`917.5240484749316*^-25,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"0\"\>",
        ShowStringCharacters->False],
       0,
       Editable->False]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917060765372231*^9, 3.917060802699255*^9, 
  3.917067959035988*^9, 3.91707224932998*^9, 3.91709904597001*^9, 
  3.917101986463142*^9, 3.9171021319926434`*^9, 3.917102384791876*^9, 
  3.9175775927316427`*^9},
 CellLabel->
  "Out[107]//ScientificForm=",ExpressionUUID->"2e99ad33-0ef3-4d9a-88c2-\
2e31cb31fd8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, 
   3.91757764338855*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[108]:=",ExpressionUUID->"59aa45ed-a4a2-4c7d-a94b-0acd9cba51fd"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"0\"\>",
        ShowStringCharacters->False],
       0,
       Editable->False]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.22331186574667\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-3\"\>"]}],
        ShowStringCharacters->False],
       -0.\
005223311865746674388570105760804786913368047542201118411930386163401507382175\
842705249824066669419429807782584811746682665401272056469282615961569171754578\
068373991915126420982640995759218613835870793349415907910023757236285467147329\
423514386197837123832019169761163951549342418444264778282140063415501186512771\
913676234777427021158369495016303861954562273290706007037033251294269893165697\
094766788620343155441952940676650979900921262538715930890611226131104404384070\
478699596931080671818481494903859952915612272273795680541445894514942458494864\
344579944258112302255355003071615106677038150479837563724103405130873850631863\
154280014288146652638523731925876999428594662633146183628252996450701077248083\
139295965289969227273180857621777823836366455796223602499597542675195661142372\
978679467985840102161426117805563104982380089644069409284734387438908109736881\
960584329823395986963822577505941791371485062474219456995085003797199413900925\
584856777123580930580692415480243179011794895256220085919916436078992975621576\
841466`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.50236775987628\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000015023677598762819619836775541664756953643211772840500260683933120000060790\
185292737436278055707701689182064416386068217536570829562843021156707110736621\
360993277855039324208466658401187757620291532638484916359086075524232731175051\
479117230072167936110552830912848365383936265965456778283630781131860139924674\
357760650626582125201719686489079087625024831522487767624965668592258504754055\
795924055831663361915220101606697527052426197803339906633689028551659840837669\
436985087785701435859421620108926159750934245723186704413266021489442218751795\
381965985565324477541433907181203420515294847637532876054973859744912502001141\
182670362483896613159499754646621976881514884573324205813591696369361736556507\
973343260622824198309995815889401029050950256032919115708844274778290465923147\
365371294163251724183146875503458234920639137168372473736397249857193282147791\
765517158430658065182038777228943531720331764438156611399557898598148916696361\
447490995868646689826333311741130238498397282473477929308163228795446182396107\
8369197`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.21642687095652\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
216426870956515519063773673700171493099620573647733415068551846295583058490080\
244095533612099324413937740947684924026014663211687636584731994498551350816208\
702938024355694916072658646844021814858442741207192641177351377340468552313698\
968482575806655802440590240615894683203487336212546719762754637491636192586053\
736776619648118102207405712796497708605567351728883570381403957782110385449083\
563807357814292576665986585061749343329505354905613438764615772377035974198251\
798130047313250772697445403907020873725295714850319704682247943471142676047365\
338350539315420451376920308733488564818309112236177794922116781977578536902078\
828313948328072167907954331828292640462435927283736743861725638024288001658288\
153423196954857022770675632363849838136826415213180292285266179959322659043463\
662354759376465592527810272219132162254638939781745040133147333579938457865156\
807645132063993345263176924582064931286204936647270828471000126342383115543048\
31376362184868371552979062025519354821135840099692742186384725905412704552015`\
1000.*^-8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.42812263756638\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-11\"\>"]}],
        ShowStringCharacters->False],
       -1.\
428122637566381318410250110070058420441702389684146360545691334626801862577536\
525641962998525280814740381310097802715592517948356323095268547074932416598025\
282049816742987612744637342599531421904058760061127631499249146274466484522169\
316362162721370956854941744429836473827030061428594680208472425958786986533096\
993785877582128533821231738262692967054260420369667443333761073869057090477775\
597943455172033951142357171007496832312909680001080972218794787013234949985802\
951554903232499035025664838443294004273417895927535827921783024841575970848550\
894443357870994142155788242372808307332029553205251101798897735901556461533489\
870004780980203557885309323412701117283806441354257238744266511756104845345027\
264394241335365877500921644012425165151597309458959704535663877387094315077705\
130109029551193786365467216998544971961238466632645670493222008711803956117428\
295761935707565231010140198591515149902667988750994159650375363202314710434649\
7646545603993790461804761514875027239765891011718337091904098640445491423`\
1000.*^-11,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.22024942056140\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-15\"\>"]}],
        ShowStringCharacters->False],
       -3.\
220249420561396186983607166167286328033885210593017529798899775872708516769084\
181724790659121778588172248683459386412764051042498338675584052024338653824769\
946450374588222801189685872008307386272015586871598167929066003015591523841989\
864346518371670218601141925400356463356210976590704783324024087164099760281138\
134955203569821479740538516997724798428602981848326174721411823827288122052111\
006017170342583286001696039654144397924802783584360063188509760473124815011913\
011696172681329291304636283365800224264570329341230176301067367949639143775398\
504650508131806573338759757111333329432657618213053502904791685579501061228623\
916655386853113257227016123229003976844072610717608066275011944896350921451339\
450459796375377970462269406968571918548948637551063062531280694199316463921843\
110067422912780379175587492537969404498842484199073677058423337569687443127268\
480594718206289234498835096887982014110562657306169711490039186137798500780375\
481779230669667885723938914042171734261867274974779864734032452424060535894686\
46405144394`1000.*^-15,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.61281297571797\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-19\"\>"]}],
        ShowStringCharacters->False],
       -1.\
612812975717969190558595192581622138275428654737283171787653262880126950100986\
259558832469035501381297085272777591018828775062325904663266520520343379162732\
630014475670544948825016662713830442927088583798907371105098703953407713879896\
270417566433820650738844542140544025172588198848950844303987491568861956939682\
156199617095542907304816626357961817597091090405210503707941109407556743815812\
667928745551919152227186063267935550970076114469721654730493800404242230839696\
697874795843577319532537444989188835040400254424935487857208664994548794843922\
054425737253971342398555066354113539359346273167761177691115533691219736235926\
580345498237412337957857266788759875675281298886045485048112878124328506319804\
069616437237187741104093554968291286640740185577544729567379837389504082520258\
053904085624064466723822868253438778631559288413741140150004813895647456665918\
496658560901224631526084529196149807906674758133714434681598326506502320903357\
614415994252322868281264858849849121324359761611153161337114188744202148635312\
3328638`1000.*^-19,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.37407177124349\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-25\"\>"]}],
        ShowStringCharacters->False],
       -5.\
374071771243486112502938879236726106732543343412279901849422797392263968873321\
583307352749992621629506772406507386586173389525802401720339701018720283761084\
240369390530421641707015888220902396564914431773657332665613913847956111214897\
406953492829980376983684234959696532417337830683098162716060792039430371388419\
946665466816874378773851881461233777150426825303815992168321748438372528268872\
734810281475449804556540378565587630100599555696739449579912922628355021110082\
681526625350916094359137800749847753708586611203848509422458635713987694974922\
185233743464947333048070113354517326491861647581069201594495650471553242006489\
202285325826186682430167179526080372605487634324769717809841144325476604224584\
906701179598733035634486583291184082611132576201649744419258291327487072718685\
310417783507297022320663049905291431730424610526027859433255350563181850562161\
457272793977792748175770444005051403273052331550827709434821067510829512295034\
450811338769559312436898408415400758099919582758529162552869233267302210565775\
4`1000.*^-25,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.9170681713905582`*^9, 3.917068206897525*^9, 
  3.917072253544731*^9, 3.9170990497003593`*^9, 3.917101991886257*^9, 
  3.917102140958194*^9, 3.917102389407011*^9, 3.9175776442667227`*^9},
 CellLabel->
  "Out[108]//ScientificForm=",ExpressionUUID->"5424271f-70b3-4398-bd8f-\
9b0ece3c65fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917071852250422*^9, 3.917071852544879*^9}, 3.917577646101427*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[109]:=",ExpressionUUID->"4595d41b-af4d-4ef7-881e-b71cccba5b3d"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.22331186574667\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-3\"\>"]}],
        ShowStringCharacters->False],
       -0.\
005223311865746674388570105760804786913368047542201118411930386163401507382175\
842705249824066669419429807782584811746682665401272056469282615961569171754578\
068373991915126420982640995759218613835870793349415907910023757236285467147329\
423514386197837123832019169761163951549342418444264778282140063415501186512771\
913676234777427021158369495016303861954562273290706007037033251294269893165697\
094766788620343155441952940676650979900921262538715930890611226131104404384070\
478699596931080671818481494903859952915612272273795680541445894514942458494864\
344579944258112302255355003071615106677038150479837563724103405130873850631863\
154280014288146652638523731925876999428594662633146183628252996450701077248083\
139295965289969227273180857621777823836366455796223602499597542675195661142372\
978679467985840102161426117805563104982380089644069409284734387438908109736881\
960584329823395986963822577505941791371485062474219456995085003797199413900925\
584856777123580930580692415480243179011794895256220085919916436078992975621576\
8424879`999.001884967061,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.50236775987628\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-5\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000015023677598762819619836775541664756953643211772840500260683933120000060790\
185292737436278055707701689182064416386068217536570829562843021156707110736621\
360993277855039324208466658401187757620291532638484916359086075524232731175051\
479117230072167936110552830912848365383936265965456778283630781131860139924674\
357760650626582125201719686489079087625024831522487767624965668592258504754055\
795924055831663361915220101606697527052426197803339906633689028551659840837669\
436985087785701435859421620108926159750934245723186704413266021489442218751795\
381965985565324477541433907181203420515294847637532876054973859744912502001141\
182670362483896613159499754646621976881514884573324205813591696369361736556507\
973343260622824198309995815889401029050950256032919115708844274778290465923147\
365371294163251724183146875503458234920639137168372473736397249857193282147791\
765517158430658065182038777228943531720331764438156611399557898598148916696361\
447490995868646689826333311741130238498397282473477929308163228795446182396107\
8369209`999.000606408488,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.21642687095652\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
216426870956515519063773673700171493099620573647733415068551846295583058490080\
244095533612099324413937740947684924026014663211687636584731994498551350816208\
702938024355694916072658646844021814858442741207192641177351377340468552313698\
968482575806655802440590240615894683203487336212546719762754637491636192586053\
736776619648118102207405712796497708605567351728883570381403957782110385449083\
563807357814292576665986585061749343329505354905613438764615772377035974198251\
798130047313250772697445403907020873725295714850319704682247943471142676047365\
338350539315420451376920308733488564818309112236177794922116781977578536902078\
828313948328072167907954331828292640462435927283736743861725638024288001658288\
153423196954857022770675632363849838136826415213180292285266179959322659043463\
662354759376465592527810272219132162254638939781745040133147333579938457865156\
807645132063993345263176924582064931286204936647270828471000126342383115543048\
31376362184868371552979062025519354821135840099692742186384725905412711134189`\
999.0025420665801*^-8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.42812263756638\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-11\"\>"]}],
        ShowStringCharacters->False],
       -1.\
428122637566381318410250110070058420441702389684146360545691334626801862577536\
525641962998525280814740381310097802715592517948356323095268547074932416598025\
282049816742987612744637342599531421904058760061127631499249146274466484522169\
316362162721370956854941744429836473827030061428594680208472425958786986533096\
993785877582128533821231738262692967054260420369667443333761073869057090477775\
597943455172033951142357171007496832312909680001080972218794787013234949985802\
951554903232499035025664838443294004273417895927535827921783024841575970848550\
894443357870994142155788242372808307332029553205251101798897735901556461533489\
870004780980203557885309323412701117283806441354257238744266511756104845345027\
264394241335365877500921644012425165151597309458959704535663877387094315077705\
130109029551193786365467216998544971961238466632645670493222008711803956117428\
295761935707565231010140198591515149902667988750994159650375363202314710434649\
7646545603993790461804761514875027239765891011718337091904098640445491423`999.\
0036306048133*^-11,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.22024942056140\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-15\"\>"]}],
        ShowStringCharacters->False],
       -3.\
220249420561396186983607166167286328033885210593017529798899775872708516769084\
181724790659121778588172248683459386412764051042498338675584052024338653824769\
946450374588222801189685872008307386272015586871598167929066003015591523841989\
864346518371670218601141925400356463356210976590704783324024087164099760281138\
134955203569821479740538516997724798428602981848326174721411823827288122052111\
006017170342583286001696039654144397924802783584360063188509760473124815011913\
011696172681329291304636283365800224264570329341230176301067367949639143775398\
504650508131806573338759757111333329432657618213053502904791685579501061228623\
916655386853113257227016123229003976844072610717608066275011944896350921451339\
450459796375377970462269406968571918548948637551063062531280694199316463921843\
110067422912780379175587492537969404498842484199073677058423337569687443127268\
480594718206289234498835096887982014110562657306169711490039186137798500780375\
481779230669667885723938914042171734261867274974779864734032452424060535894686\
04667148821`999.004147477004*^-15,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.61281297571797\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-19\"\>"]}],
        ShowStringCharacters->False],
       -1.\
612812975717969190558595192581622138275428654737283171787653262880126950100986\
259558832469035501381297085272777591018828775062325904663266520520343379162732\
630014475670544948825016662713830442927088583798907371105098703953407713879896\
270417566433820650738844542140544025172588198848950844303987491568861956939682\
156199617095542907304816626357961817597091090405210503707941109407556743815812\
667928745551919152227186063267935550970076114469721654730493800404242230839696\
697874795843577319532537444989188835040400254424935487857208664994548794843922\
054425737253971342398555066354113539359346273167761177691115533691219736235926\
580345498237412337957857266788759875675281298886045485048112878124328506319804\
069616437237187741104093554968291286640740185577544729567379837389504082520258\
053904085624064466723822868253438778631559288413741140150004813895647456665918\
496658560901224631526084529196149807906674758133714434681598326506502320903357\
614415994252322868281264858849849121324359761611153161337114188744202148635312\
332862`999.0043405561327*^-19,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.37407177124349\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-25\"\>"]}],
        ShowStringCharacters->False],
       -5.\
374071771243486112502938879236726106732543343412279901849422797392263968873321\
583307352749992621629506772406507386586173389525802401720339701018720283761084\
240369390530421641707015888220902396564914431773657332665613913847956111214897\
406953492829980376983684234959696532417337830683098162716060792039430371388419\
946665466816874378773851881461233777150426825303815992168321748438372528268872\
734810281475449804556540378565587630100599555696739449579912922628355021110082\
681526625350916094359137800749847753708586611203848509422458635713987694974922\
185233743464947333048070113354517326491861647581069201594495650471553242006489\
202285325826186682430167179526080372605487634324769717809841144325476604224584\
906701179598733035634486583291184082611132576201649744419258291327487072718685\
310417783507297022320663049905291431730424610526027859433255350563181850562161\
457272793977792748175770444005051403273052331550827709434821067510829512295034\
450811338769559312436898408415400758099919582758529162552869233267302210565775\
8`999.0043840677613*^-25,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"0\"\>",
        ShowStringCharacters->False],
       0,
       Editable->False]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917071852944433*^9, 3.9170719088947077`*^9, 
  3.917072255407222*^9, 3.917099051479404*^9, 3.9171019943233547`*^9, 
  3.917102161652598*^9, 3.917102392790825*^9, 3.917577647048666*^9},
 CellLabel->
  "Out[109]//ScientificForm=",ExpressionUUID->"e7915cda-3548-4d55-aecc-\
dc946d564656"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 1/7 ",
  FontWeight->"Bold"],
 "( \[CapitalXi] f [z,x] reduces to a polynomial of degree 6 for this choice \
of x. ) "
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067804934916*^9}, {3.917577668527605*^9, 3.9175776705966253`*^9}, {
  3.9175777058612013`*^9, 3.917577721757547*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"81b0490f-2c74-4fbe-b954-ccc521a671c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"1", "/", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.91706780791088*^9}, 3.9170679636419373`*^9, {
   3.91757766394909*^9, 3.917577687044715*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[114]:=",ExpressionUUID->"9cd2f98a-cdb0-4c9d-a286-e70a4d74fb95"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.66889677122403\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"9\"\>"]}],
        ShowStringCharacters->False],
       -1.\
668896771224031139198209024209861272564812669180725086864517973340967478376602\
794860821617646582078747972759981618104053466940003719965649682727435936233131\
613848141371315572504834480225891594246983628044366968931013879030781108222549\
198962953564635521642528262677370669180656258813081439283527530148508029325041\
102397185614123994013088814419597222435698868069722864026539275491201264857784\
049397697374476657841868053457871866178586781119388603128034149499520975619791\
124850302571433344259374909675334010222648312670726884281323084153787570292735\
529175349425293419939735175800817824688893435467614474567513218094851239513484\
606055107277888682636853205617063715674750745070693718941718298463546455723493\
842442870292015577325176702845543177229161151596045290637329327863459996114066\
982201670231998792910445199600787353468036099846527199187460735026539560229881\
943639400496337464491682836804958338977448913746214054199542928373465080927728\
632860592774209803144990745761201118173685602673356288585568908372392156256`\
1000.*^9,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.34727169521271\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"3\"\>"]}],
        ShowStringCharacters->False],
       -4347.\
271695212712904483728102578762103083357269818032240739375340258322076210534446\
726815439018871185522646711690108818146805315789505366997854659470911054448305\
608456757295605468682511832122801620601276008231816880263712606600829554087995\
480910206907083604063383131167063377157276942432368511297630801930498505594700\
199175712867566363639014089948813266106200115553391174837565163855176642349535\
188274229715603640882567649777259007551478446310893781427425530765274177494691\
168632562606144578929890483748301699141469959269642251430142345796034746624062\
827304892083210411157309027049552701737880926325570098715937412193328435577476\
045147201519259281265004360964209363834300347577345790338594790393358314075612\
992893551047441011834485287137467745760380636759293010593061308845474263370075\
318900366098126697430837734897809880736922344180761357434985239503130508683709\
120834898594134947102900607987309061106920847417485496033941434690959536616355\
423000596824351311386313912739108787767258480139112207776031466777436893138620\
5854643`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.06674123729356\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -10.\
667412372935601154600607151607989665497162956614511674235060618325978691124906\
396496177921155675806383624437342886119906873973918641421932547799015896778828\
554771598052887424624839696308541913440890713136981435266489055051626654287084\
669605084412605283615577998569508522055973937265098402686409980175113778899782\
524046165804407746854471444632736651988298948950133171608147968238147788944993\
843120080305510699101821360692911723488347168674208600354747813462768554244229\
630854117845627604867936195065346831611865027716725589787371559997031260543502\
842492651675473868187383577625095388642827858544351950408365078880112581253330\
601392503204740485032796392981961545425877816723459869018147680883281495282828\
261253915701376955509305935511773820045940949076723388622592386719408648011668\
222501972447021835283263902648118573083770079016548253439294701709384732235707\
244813030875559622631133270772129614779363369739754325300304592177188968960759\
489239249611480920969268697927469326837614905493557916759645313901880837195719\
0501845`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.27601028180371\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
227601028180371190144860181016583270236183545820610849424815929128889568340221\
796133890435595080016593206483844288977147804960354170221597550192579709095493\
049521165277393513119625762242075809513466481461267483155805237578458499259023\
198514661391349658422280825857152652200719712536202194362054942952977184235787\
072917256522431970177662128691655279249640168335022711578688865465711589392985\
746382811396858326805233444543061662778166089249688812269881761323230912911461\
048306029544719698550578366908800924947091866745650017606544811419133781021458\
228565503626063593752022234852047712223965227936986223588925268506277592541443\
073691251959870872398905012838488883352862620270126295830095700714462680904642\
031677393170460898813956930861033347555403844455084559057433194937021133159913\
503094224436116764652525294129578069820960748521737697748996530319489819314850\
991482136584183238905987873809054290674766614874796570829576384859268428893499\
510144052482451692662412633133701124632937133620637976803008432344738772224861\
4242399`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.69366259658052\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000969366259658051814647088881110124176926133075807900605173491793701563824889\
259481669753045569609007539154927950542492475288091450990412580941532470472421\
000834082579241855935142338988265094613965229532660601543710921227488875031496\
716606688799365983104502278172639560635102547900209802728714704267756048311004\
962446652364160590761548787866282645682899797240055330425321379116272558380091\
139217683569540652744272921698092833679812275721452628035664616148476062913376\
006429631386215168041897163610403083408157524009666618925112032557971742291704\
445883006115404213276736648226442126845812455741200531694853567196322869190004\
867316083132758857935374474347950145504059001803558974716030808356087883022129\
810322892970139610413478933038819001611242384659198768634017528834363948289953\
516602418917487482456655262673908967296454443091493656375835714804942704937372\
968698624189721339694131742345988943051495382631070002450143396650108809015543\
573291693601236065719183736781340654908254217050896494315035873296032338235520\
2713703`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.02432314815775\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-23\"\>"]}],
        ShowStringCharacters->False],
       -3.\
024323148157749858989153521747882815106931238216044266522687081008092869892480\
995388579503311253602451032845634868145525320084421153822164568746533998581060\
166636315803083527782545881453083767866921935643888372331563573246243368508574\
782505693483409310675277533724353322118295880067944018689325729347464183500113\
716710077832750408734370117442757923845884826475692129805599094529253548231354\
015278278009401720600321081041326357677102494004538016880036231837976949159683\
246276438991046484833309516921089695890700998678786527402137101386656857755544\
981811530729484203944059512742877772108005825513370182083126963061180203099834\
198295125408076339732023420674978996192228700839533676779565676125177643101346\
326019778883914068783296661438999458253306177335101986828439705786428322814816\
114998383743134520262263575887348810714077002215788031747908591983794534014807\
925433347256394452985986540199642964468283611303211182311386091721765045485473\
852105169357204119554505490735969111586929405276208650470755707963165498160134\
365`1000.*^-23,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917067809128065*^9, 3.917067964252887*^9, 3.917072258494341*^9, 
   3.917099055530656*^9, 3.9171019960160303`*^9, 3.917102170212158*^9, 
   3.91710239527208*^9, {3.917577665150473*^9, 3.9175776874122467`*^9}},
 CellLabel->
  "Out[114]//ScientificForm=",ExpressionUUID->"70c69538-a323-4982-bd38-\
0c1265424411"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"1", "/", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, {
   3.917577734717477*^9, 3.9175777365097847`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[116]:=",ExpressionUUID->"5dac4470-0728-4478-a75b-d1f8da9754f5"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.66889677122403\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"9\"\>"]}],
        ShowStringCharacters->False],
       -1.\
668896771224031139198209024209861272564812669180725086864517973340967478376602\
794860821617646582078747972759981618104053466940003719965649682727435936233131\
613848141371315572504834480225891594246983628044366968931013879030781108222549\
198962953564635521642528262677370669180656258813081439283527530148508029325041\
102397185614123994013088814419597222435698868069722864026539275491201264857784\
049397697374476657841868053457871866178586781119388603128034149499520975619791\
124850302571433344259374909675334010222648312670726884281323084153787570292735\
529175349425293419939735175800817824688893435467614474567513218094851239513484\
606055107277888682636853205617063715674750745070693718941718298463546455723493\
842442870292015577325176702845543177229161151596045290637329327863459996114066\
982201670231998792910445199600787353468036099846527199187460735026539560229881\
943639400496337464491682836804958338977448913746214054199542928373465080927728\
632860592774209803144990745761201118173685602673356288585568908372392156256`\
1000.*^9,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.34727169521271\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"3\"\>"]}],
        ShowStringCharacters->False],
       -4347.\
271695212712904483728102578762103083357269818032240739375340258322076210534446\
726815439018871185522646711690108818146805315789505366997854659470911054448305\
608456757295605468682511832122801620601276008231816880263712606600829554087995\
480910206907083604063383131167063377157276942432368511297630801930498505594700\
199175712867566363639014089948813266106200115553391174837565163855176642349535\
188274229715603640882567649777259007551478446310893781427425530765274177494691\
168632562606144578929890483748301699141469959269642251430142345796034746624062\
827304892083210411157309027049552701737880926325570098715937412193328435577476\
045147201519259281265004360964209363834300347577345790338594790393358314075612\
992893551047441011834485287137467745760380636759293010593061308845474263370075\
318900366098126697430837734897809880736922344180761357434985239503130508683709\
120834898594134947102900607987309061106920847417485496033941434690959536616355\
423000596824351311386313912739108787767258480139112207776031466777436893138620\
5854643`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.06674123729356\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -10.\
667412372935601154600607151607989665497162956614511674235060618325978691124906\
396496177921155675806383624437342886119906873973918641421932547799015896778828\
554771598052887424624839696308541913440890713136981435266489055051626654287084\
669605084412605283615577998569508522055973937265098402686409980175113778899782\
524046165804407746854471444632736651988298948950133171608147968238147788944993\
843120080305510699101821360692911723488347168674208600354747813462768554244229\
630854117845627604867936195065346831611865027716725589787371559997031260543502\
842492651675473868187383577625095388642827858544351950408365078880112581253330\
601392503204740485032796392981961545425877816723459869018147680883281495282828\
261253915701376955509305935511773820045940949076723388622592386719408648011668\
222501972447021835283263902648118573083770079016548253439294701709384732235707\
244813030875559622631133270772129614779363369739754325300304592177188968960759\
489239249611480920969268697927469326837614905493557916759645313901880837195719\
0501845`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.27601028180371\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
227601028180371190144860181016583270236183545820610849424815929128889568340221\
796133890435595080016593206483844288977147804960354170221597550192579709095493\
049521165277393513119625762242075809513466481461267483155805237578458499259023\
198514661391349658422280825857152652200719712536202194362054942952977184235787\
072917256522431970177662128691655279249640168335022711578688865465711589392985\
746382811396858326805233444543061662778166089249688812269881761323230912911461\
048306029544719698550578366908800924947091866745650017606544811419133781021458\
228565503626063593752022234852047712223965227936986223588925268506277592541443\
073691251959870872398905012838488883352862620270126295830095700714462680904642\
031677393170460898813956930861033347555403844455084559057433194937021133159913\
503094224436116764652525294129578069820960748521737697748996530319489819314850\
991482136584183238905987873809054290674766614874796570829576384859268428893499\
510144052482451692662412633133701124632937133620637976803008432344738772224861\
4242399`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.69366259658052\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000969366259658051814647088881110124176926133075807900605173491793701563824889\
259481669753045569609007539154927950542492475288091450990412580941532470472421\
000834082579241855935142338988265094613965229532660601543710921227488875031496\
716606688799365983104502278172639560635102547900209802728714704267756048311004\
962446652364160590761548787866282645682899797240055330425321379116272558380091\
139217683569540652744272921698092833679812275721452628035664616148476062913376\
006429631386215168041897163610403083408157524009666618925112032557971742291704\
445883006115404213276736648226442126845812455741200531694853567196322869190004\
867316083132758857935374474347950145504059001803558974716030808356087883022129\
810322892970139610413478933038819001611242384659198768634017528834363948289953\
516602418917487482456655262673908967296454443091493656375835714804942704937372\
968698624189721339694131742345988943051495382631070002450143396650108809015543\
573291693601236065719183736781340654908254217050896494315035873296032338235520\
2713703`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.02432314815775\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-23\"\>"]}],
        ShowStringCharacters->False],
       -3.\
024323148157749858989153521747882815106931238216044266522687081008092869892480\
995388579503311253602451032845634868145525320084421153822164568746533998581060\
166636315803083527782545881453083767866921935643888372331563573246243368508574\
782505693483409310675277533724353322118295880067944018689325729347464183500113\
716710077832750408734370117442757923845884826475692129805599094529253548231354\
015278278009401720600321081041326357677102494004538016880036231837976949159683\
246276438991046484833309516921089695890700998678786527402137101386656857755544\
981811530729484203944059512742877772108005825513370182083126963061180203099834\
198295125408076339732023420674978996192228700839533676779565676125177643101346\
326019778883914068783296661438999458253306177335101986828439705786428322814816\
114998383743134520262263575887348810714077002215788031747908591983794534014807\
925433347256394452985986540199642964468283611303211182311386091721765045485473\
852105169357204119554505490735969111586929405276208650470755707963165498160134\
365`1000.*^-23,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{{3.917068183409506*^9, 3.917068188805252*^9}, 
   3.91706835890165*^9, 3.917072260720125*^9, 3.917099057614305*^9, 
   3.917101997584406*^9, 3.91710217192631*^9, 3.91710239723031*^9, 
   3.917577737611871*^9},
 CellLabel->
  "Out[116]//ScientificForm=",ExpressionUUID->"b218fd5b-f50b-4604-ae43-\
08229fa55500"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"1", "/", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, {
   3.917071919026947*^9, 3.9170719191447163`*^9}, {3.9175777412874327`*^9, 
   3.9175777442458076`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[118]:=",ExpressionUUID->"473d7311-0109-461f-b768-f0f1c6f90a72"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.66889677122403\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"9\"\>"]}],
        ShowStringCharacters->False],
       -1.\
668896771224031139198209024209861272564812669180725086864517973340967478376602\
794860821617646582078747972759981618104053466940003719965649682727435936233131\
613848141371315572504834480225891594246983628044366968931013879030781108222549\
198962953564635521642528262677370669180656258813081439283527530148508029325041\
102397185614123994013088814419597222435698868069722864026539275491201264857784\
049397697374476657841868053457871866178586781119388603128034149499520975619791\
124850302571433344259374909675334010222648312670726884281323084153787570292735\
529175349425293419939735175800817824688893435467614474567513218094851239513484\
606055107277888682636853205617063715674750745070693718941718298463546455723493\
842442870292015577325176702845543177229161151596045290637329327863459996114066\
982201670231998792910445199600787353468036099846527199187460735026539560229881\
943639400496337464491682836804958338977448913746214054199542928373465080927728\
632860592774209803144990745761201118173685602673356288585568908372392156256`\
999.071331483533*^9,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.34727169521271\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"3\"\>"]}],
        ShowStringCharacters->False],
       -4347.\
271695212712904483728102578762103083357269818032240739375340258322076210534446\
726815439018871185522646711690108818146805315789505366997854659470911054448305\
608456757295605468682511832122801620601276008231816880263712606600829554087995\
480910206907083604063383131167063377157276942432368511297630801930498505594700\
199175712867566363639014089948813266106200115553391174837565163855176642349535\
188274229715603640882567649777259007551478446310893781427425530765274177494691\
168632562606144578929890483748301699141469959269642251430142345796034746624062\
827304892083210411157309027049552701737880926325570098715937412193328435577476\
045147201519259281265004360964209363834300347577345790338594790393358314075612\
992893551047441011834485287137467745760380636759293010593061308845474263370075\
318900366098126697430837734897809880736922344180761357434985239503130508683709\
120834898594134947102900607987309061106920847417485496033941434690959536616355\
423000596824351311386313912739108787767258480139112207776031466777436893138618\
5646236`999.0691544573452,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.06674123729356\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -10.\
667412372935601154600607151607989665497162956614511674235060618325978691124906\
396496177921155675806383624437342886119906873973918641421932547799015896778828\
554771598052887424624839696308541913440890713136981435266489055051626654287084\
669605084412605283615577998569508522055973937265098402686409980175113778899782\
524046165804407746854471444632736651988298948950133171608147968238147788944993\
843120080305510699101821360692911723488347168674208600354747813462768554244229\
630854117845627604867936195065346831611865027716725589787371559997031260543502\
842492651675473868187383577625095388642827858544351950408365078880112581253330\
601392503204740485032796392981961545425877816723459869018147680883281495282828\
261253915701376955509305935511773820045940949076723388622592386719408648011668\
222501972447021835283263902648118573083770079016548253439294701709384732235707\
244813030875559622631133270772129614779363369739754325300304592177188968960759\
489239249611480920969268697927469326837614905493557916759645313901880837195719\
0501925`999.0505883346893,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.27601028180371\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
227601028180371190144860181016583270236183545820610849424815929128889568340221\
796133890435595080016593206483844288977147804960354170221597550192579709095493\
049521165277393513119625762242075809513466481461267483155805237578458499259023\
198514661391349658422280825857152652200719712536202194362054942952977184235787\
072917256522431970177662128691655279249640168335022711578688865465711589392985\
746382811396858326805233444543061662778166089249688812269881761323230912911461\
048306029544719698550578366908800924947091866745650017606544811419133781021458\
228565503626063593752022234852047712223965227936986223588925268506277592541443\
073691251959870872398905012838488883352862620270126295830095700714462680904642\
031677393170460898813956930861033347555403844455084559057433194937021133159913\
503094224436116764652525294129578069820960748521737697748996530319489819314850\
991482136584183238905987873809054290674766614874796570829576384859268428893499\
510144052482451692662412633133701124632937133620637976803008432344738772224861\
4242398`998.8985387666452,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.69366259658052\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000969366259658051814647088881110124176926133075807900605173491793701563824889\
259481669753045569609007539154927950542492475288091450990412580941532470472421\
000834082579241855935142338988265094613965229532660601543710921227488875031496\
716606688799365983104502278172639560635102547900209802728714704267756048311004\
962446652364160590761548787866282645682899797240055330425321379116272558380091\
139217683569540652744272921698092833679812275721452628035664616148476062913376\
006429631386215168041897163610403083408157524009666618925112032557971742291704\
445883006115404213276736648226442126845812455741200531694853567196322869190004\
867316083132758857935374474347950145504059001803558974716030808356087883022129\
810322892970139610413478933038819001611242384659198768634017528834363948289953\
516602418917487482456655262673908967296454443091493656375835714804942704937372\
968698624189721339694131742345988943051495382631070002450143396650108809015543\
573291693601236065719183736781340654908254217050896494315035873296032338235520\
27137`999.067555233694,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.02432314815775\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-23\"\>"]}],
        ShowStringCharacters->False],
       -3.\
024323148157749858989153521747882815106931238216044266522687081008092869892480\
995388579503311253602451032845634868145525320084421153822164568746533998581060\
166636315803083527782545881453083767866921935643888372331563573246243368508574\
782505693483409310675277533724353322118295880067944018689325729347464183500113\
716710077832750408734370117442757923845884826475692129805599094529253548231354\
015278278009401720600321081041326357677102494004538016880036231837976949159683\
246276438991046484833309516921089695890700998678786527402137101386656857755544\
981811530729484203944059512742877772108005825513370182083126963061180203099834\
198295125408076339732023420674978996192228700839533676779565676125177643101346\
326019778883914068783296661438999458253306177335101986828439705786428322814816\
114998383743134520262263575887348810714077002215788031747908591983794534014807\
925433347256394452985986540199642964468283611303211182311386091721765045485473\
852105169357204119554505490735969111586929405276208650470755707963165498160135\
185`998.9208187539397*^-23,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917071919925531*^9, 3.917072262549971*^9, 3.917099059188157*^9, 
   3.9171019988822317`*^9, 3.9171021748995123`*^9, 3.917102400152623*^9, {
   3.917577742116644*^9, 3.917577745133547*^9}},
 CellLabel->
  "Out[118]//ScientificForm=",ExpressionUUID->"f162241f-7baf-487c-8117-\
1f9bf4e7cb1b"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 1/5 ",
  FontWeight->"Bold"],
 "( \[CapitalXi] f [z,x] reduces to a polynomial of degree 4 for this choice \
of x. ) "
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067804934916*^9}, {3.917577668527605*^9, 3.9175776705966253`*^9}, {
  3.9175777058612013`*^9, 3.917577721757547*^9}, {3.917577768007078*^9, 
  3.9175778066948557`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"35e6b5d0-a8bb-4cdb-88e1-bf04a2fc1ca3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"1", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.91706780791088*^9}, 3.9170679636419373`*^9, {
   3.91757766394909*^9, 3.917577687044715*^9}, {3.91757777140676*^9, 
   3.9175778003268747`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[124]:=",ExpressionUUID->"b8ce9f99-2da8-436a-bca7-5c133ba0bd06"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.32611824797276\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"5\"\>"]}],
        ShowStringCharacters->False],
       -132611.\
824797276481849214085853465393654593168881095232426033040602217063401706689232\
799889991823206462123891330106910043216180480693883048800864509053870325083957\
316144220914465822276110404156935334550591391282125852972718608135616269704353\
861345964104886144685112918911232336255223887394539339924686554085701658777258\
717701091207222909049161407315962365203228473261127188763631441575769175697850\
140235327319356953813518070553354354197160363653123745074586379569271183934453\
468403540138343172040532756126940929271380013906896632926669433956829759525163\
542852620141429561127984761368121391318197390858233332290980075385210195938304\
772712006160140577193304998750545429171309391341237438450292180086714357460639\
493496399483381917042386417610604999771872305972371049467910015062509864045893\
067138869521609106898025956110014223306400961058552614675133010598760988059935\
779674495327842298055720857111655116680773948397087906670881300314287147431630\
833507317463307611590499187579434168185390295351631876074348832288820949327240\
3124824`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.58876449546033\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -15.\
887644954603323264788793691015719261070245792067690292721663628350970649430601\
215755458949583964848566023525825498982263081371656590504845439329293252665672\
054906089704118939947737334363516504951820391232897124248513163122051414101018\
408366176680880296980237503243922081357767716619734022797534312550077684234494\
978918326638968492119278216386174720587591040556072970536223534750983166403191\
091941442567175579174844085347759810851538324917750233398578967736339460554841\
994188380078533193569687064068039650612499461015344314314449006832595613517368\
805808609812120529981986179617409909565832942953855993807622064697481645239207\
495038719923974651171071509090773553428457733074431812478978038171202657137491\
031211746524474450736140983881000831439168592577351093956348290289935330220592\
339374335536095913479903714433458115919026147026696989711455051031451026658714\
466282721217269829297832832054342842196224370813066392102003119084594827057094\
006854155889540674904552430739968042703254029476014730060414550125479330367917\
542557`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.67944402067026\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
167944402067026352251192234420403298476439264457323493740845661767179490319797\
114250377617006230919527530426515811863727009025567688072983695094687075046178\
113708286565897353254788020241890954905895902582691813163100768758574601918324\
912809077320885518728649462431608012546752253454454026825493178566797010493592\
146231751010601770733801890826210255911815972731507894537152263938400674905535\
019734909142649461126385604217796591291459589291120534503300085439312494215130\
923794253691159631317495398749114871476570250276768144986585380442422182374818\
873558676285582087294036138768629009555657971604358975832039028712414539216638\
379440484169377297434184928594741273194946088725353138975111739150759890847854\
203865649749477831011845894190998393648069312012521899727160256401240501323192\
511569072404146884367250505712408695195361428119490108207750409579082544325503\
323156485112020578083232901897934353936656378542545025787307381643118263281911\
233956823994305702835172599871899893444515298790796828503668539528985804897816\
5853933`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.10754365556176\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -4.\
107543655561759352186694457816308518309051274420217318111642196110182399891480\
475108685997765585087266348219010772869423428938188765720969045626327366905210\
177611599395451841324845890263969088777341528394822445698771886961480682901291\
296018477934037415544252418019150719156847696895968378639998998768830715081339\
420499174508450096053316995720176302379676588255138325510981889196092195308162\
810607636383223810486079749214350065864916423298767898448142841381323126081910\
867269533353136832985250027359867599550013060746884996046988700059083126563024\
361561293471508217785138848880204519886551404217503263300060109131686781936525\
538768442389555566083591253260541891187863787435119231989421393371020093287746\
710444702286641592192917785490123730398229924412991013163372796546381655004126\
198635702195610118621133162593278696896589185904879705855939960725005062549283\
097613218378659104882085078306761679377168775576977596019574672034833449186686\
095991357337231483372718569592704637235069365519511705783045130412471547481246\
6`1000.*^-6,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917067809128065*^9, 3.917067964252887*^9, 3.917072258494341*^9, 
   3.917099055530656*^9, 3.9171019960160303`*^9, 3.917102170212158*^9, 
   3.91710239527208*^9, {3.917577665150473*^9, 3.9175776874122467`*^9}, {
   3.917577772009198*^9, 3.917577800685052*^9}},
 CellLabel->
  "Out[124]//ScientificForm=",ExpressionUUID->"da311056-16d7-47e3-b643-\
5523f99f961c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"1", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, {
   3.917577734717477*^9, 3.9175777365097847`*^9}, {3.917577808811273*^9, 
   3.91757780903118*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[125]:=",ExpressionUUID->"50ccfff8-ec85-47f1-b260-f2036b33ebdf"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.32611824797276\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"5\"\>"]}],
        ShowStringCharacters->False],
       -132611.\
824797276481849214085853465393654593168881095232426033040602217063401706689232\
799889991823206462123891330106910043216180480693883048800864509053870325083957\
316144220914465822276110404156935334550591391282125852972718608135616269704353\
861345964104886144685112918911232336255223887394539339924686554085701658777258\
717701091207222909049161407315962365203228473261127188763631441575769175697850\
140235327319356953813518070553354354197160363653123745074586379569271183934453\
468403540138343172040532756126940929271380013906896632926669433956829759525163\
542852620141429561127984761368121391318197390858233332290980075385210195938304\
772712006160140577193304998750545429171309391341237438450292180086714357460639\
493496399483381917042386417610604999771872305972371049467910015062509864045893\
067138869521609106898025956110014223306400961058552614675133010598760988059935\
779674495327842298055720857111655116680773948397087906670881300314287147431630\
833507317463307611590499187579434168185390295351631876074348832288820949327240\
3124824`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.58876449546033\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -15.\
887644954603323264788793691015719261070245792067690292721663628350970649430601\
215755458949583964848566023525825498982263081371656590504845439329293252665672\
054906089704118939947737334363516504951820391232897124248513163122051414101018\
408366176680880296980237503243922081357767716619734022797534312550077684234494\
978918326638968492119278216386174720587591040556072970536223534750983166403191\
091941442567175579174844085347759810851538324917750233398578967736339460554841\
994188380078533193569687064068039650612499461015344314314449006832595613517368\
805808609812120529981986179617409909565832942953855993807622064697481645239207\
495038719923974651171071509090773553428457733074431812478978038171202657137491\
031211746524474450736140983881000831439168592577351093956348290289935330220592\
339374335536095913479903714433458115919026147026696989711455051031451026658714\
466282721217269829297832832054342842196224370813066392102003119084594827057094\
006854155889540674904552430739968042703254029476014730060414550125479330367917\
542557`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.67944402067026\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
167944402067026352251192234420403298476439264457323493740845661767179490319797\
114250377617006230919527530426515811863727009025567688072983695094687075046178\
113708286565897353254788020241890954905895902582691813163100768758574601918324\
912809077320885518728649462431608012546752253454454026825493178566797010493592\
146231751010601770733801890826210255911815972731507894537152263938400674905535\
019734909142649461126385604217796591291459589291120534503300085439312494215130\
923794253691159631317495398749114871476570250276768144986585380442422182374818\
873558676285582087294036138768629009555657971604358975832039028712414539216638\
379440484169377297434184928594741273194946088725353138975111739150759890847854\
203865649749477831011845894190998393648069312012521899727160256401240501323192\
511569072404146884367250505712408695195361428119490108207750409579082544325503\
323156485112020578083232901897934353936656378542545025787307381643118263281911\
233956823994305702835172599871899893444515298790796828503668539528985804897816\
5853933`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.10754365556176\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -4.\
107543655561759352186694457816308518309051274420217318111642196110182399891480\
475108685997765585087266348219010772869423428938188765720969045626327366905210\
177611599395451841324845890263969088777341528394822445698771886961480682901291\
296018477934037415544252418019150719156847696895968378639998998768830715081339\
420499174508450096053316995720176302379676588255138325510981889196092195308162\
810607636383223810486079749214350065864916423298767898448142841381323126081910\
867269533353136832985250027359867599550013060746884996046988700059083126563024\
361561293471508217785138848880204519886551404217503263300060109131686781936525\
538768442389555566083591253260541891187863787435119231989421393371020093287746\
710444702286641592192917785490123730398229924412991013163372796546381655004126\
198635702195610118621133162593278696896589185904879705855939960725005062549283\
097613218378659104882085078306761679377168775576977596019574672034833449186686\
095991357337231483372718569592704637235069365519511705783045130412471547481246\
6`1000.*^-6,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{{3.917068183409506*^9, 3.917068188805252*^9}, 
   3.91706835890165*^9, 3.917072260720125*^9, 3.917099057614305*^9, 
   3.917101997584406*^9, 3.91710217192631*^9, 3.91710239723031*^9, 
   3.917577737611871*^9, 3.917577811302204*^9},
 CellLabel->
  "Out[125]//ScientificForm=",ExpressionUUID->"17ed8160-2b24-48f0-9db4-\
dc34449b616e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"1", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, {
   3.917071919026947*^9, 3.9170719191447163`*^9}, {3.9175777412874327`*^9, 
   3.9175777442458076`*^9}, {3.917577813663629*^9, 3.917577814359097*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[126]:=",ExpressionUUID->"8b558fbf-0325-4a1c-a942-b345e690a222"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.32611824797276\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"5\"\>"]}],
        ShowStringCharacters->False],
       -132611.\
824797276481849214085853465393654593168881095232426033040602217063401706689232\
799889991823206462123891330106910043216180480693883048800864509053870325083957\
316144220914465822276110404156935334550591391282125852972718608135616269704353\
861345964104886144685112918911232336255223887394539339924686554085701658777258\
717701091207222909049161407315962365203228473261127188763631441575769175697850\
140235327319356953813518070553354354197160363653123745074586379569271183934453\
468403540138343172040532756126940929271380013906896632926669433956829759525163\
542852620141429561127984761368121391318197390858233332290980075385210195938304\
772712006160140577193304998750545429171309391341237438450292180086714357460639\
493496399483381917042386417610604999771872305972371049467910015062509864045893\
067138869521609106898025956110014223306400961058552614675133010598760988059935\
779674495327842298055720857111655116680773948397087906670881300314287147431630\
833507317463307611590499187579434168185390295351631876074348832288820949341249\
4996208`999.2473198489281,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.58876449546033\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"1\"\>"]}],
        ShowStringCharacters->False],
       -15.\
887644954603323264788793691015719261070245792067690292721663628350970649430601\
215755458949583964848566023525825498982263081371656590504845439329293252665672\
054906089704118939947737334363516504951820391232897124248513163122051414101018\
408366176680880296980237503243922081357767716619734022797534312550077684234494\
978918326638968492119278216386174720587591040556072970536223534750983166403191\
091941442567175579174844085347759810851538324917750233398578967736339460554841\
994188380078533193569687064068039650612499461015344314314449006832595613517368\
805808609812120529981986179617409909565832942953855993807622064697481645239207\
495038719923974651171071509090773553428457733074431812478978038171202657137491\
031211746524474450736140983881000831439168592577351093956348290289935330220592\
339374335536095913479903714433458115919026147026696989711455051031451026658714\
466282721217269829297832832054342842196224370813066392102003119084594827057094\
006854155889540674904552430739968042703254029476014730060414550125479330367917\
542329`999.238138741277,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.67944402067026\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
167944402067026352251192234420403298476439264457323493740845661767179490319797\
114250377617006230919527530426515811863727009025567688072983695094687075046178\
113708286565897353254788020241890954905895902582691813163100768758574601918324\
912809077320885518728649462431608012546752253454454026825493178566797010493592\
146231751010601770733801890826210255911815972731507894537152263938400674905535\
019734909142649461126385604217796591291459589291120534503300085439312494215130\
923794253691159631317495398749114871476570250276768144986585380442422182374818\
873558676285582087294036138768629009555657971604358975832039028712414539216638\
379440484169377297434184928594741273194946088725353138975111739150759890847854\
203865649749477831011845894190998393648069312012521899727160256401240501323192\
511569072404146884367250505712408695195361428119490108207750409579082544325503\
323156485112020578083232901897934353936656378542545025787307381643118263281911\
233956823994305702835172599871899893444515298790796828503668539528985804897816\
585393`999.0877056861156,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.10754365556176\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -4.\
107543655561759352186694457816308518309051274420217318111642196110182399891480\
475108685997765585087266348219010772869423428938188765720969045626327366905210\
177611599395451841324845890263969088777341528394822445698771886961480682901291\
296018477934037415544252418019150719156847696895968378639998998768830715081339\
420499174508450096053316995720176302379676588255138325510981889196092195308162\
810607636383223810486079749214350065864916423298767898448142841381323126081910\
867269533353136832985250027359867599550013060746884996046988700059083126563024\
361561293471508217785138848880204519886551404217503263300060109131686781936525\
538768442389555566083591253260541891187863787435119231989421393371020093287746\
710444702286641592192917785490123730398229924412991013163372796546381655004126\
198635702195610118621133162593278696896589185904879705855939960725005062549283\
097613218378659104882085078306761679377168775576977596019574672034833449186686\
095991357337231483372718569592704637235069365519511705783045130412471547481246\
9`999.0968885446669*^-6,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917071919925531*^9, 3.917072262549971*^9, 3.917099059188157*^9, 
   3.9171019988822317`*^9, 3.9171021748995123`*^9, 3.917102400152623*^9, {
   3.917577742116644*^9, 3.917577745133547*^9}, 3.9175778147685738`*^9},
 CellLabel->
  "Out[126]//ScientificForm=",ExpressionUUID->"d584bb41-4e8c-4e96-b1c2-\
5e25c455c579"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 999/1000",
  FontWeight->"Bold"],
 " ( \[CapitalXi] f [z,x] reduces to a polynomial of degree 1 for this choice \
of x. ) "
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067824559004*^9}, {3.9175777503900223`*^9, 3.9175777563259153`*^9}, {
  3.9175778255114737`*^9, 3.917577843247671*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"265e8b60-5788-4a87-8493-21a70a44fa4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
   3.9170679704480886`*^9}, 3.917577830775749*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[127]:=",ExpressionUUID->"7f227701-c7c6-4a8b-8c7c-eee5e98fb710"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"\<\"-1.63220387692079\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"104\"\>"]}],
       ShowStringCharacters->False],
      -1.632203876920787610998650818276103371807798652794427187144989231449196\
499265752952002496988095203124169651260151047544546547855766321986948949332939\
237533118090348782255805747000688269260595502322324812945360318916758881747463\
047657765933946492282882369171248188550743335500832195635681867572078540546240\
429978726011163630638179116469227711839490706603479525990639371549041165860669\
566296822997516192651832031246767339969155045255925859644042813106173891981562\
451060019355273797054453057916445433194544396871844526682600342712298891256741\
209398981451692545951161640787997299514136593091864133269485926505054606551187\
088522932842833941831917791909330485559672658534354195158863581309642783376500\
157169127542131113177909728975765388012938502734141703506588657792295332624612\
541741009075317057805338744426671402047956075917967121826076967814043454412193\
440467930880975373498201842612916055871737488503591930918932985802572284112899\
514851660338439473559405509498836354877565580104414284917777130881780901078771\
8`1000.*^104,
      AutoDelete->True]}], "}"}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917067841211336*^9, {3.917067967706794*^9, 3.917067980020503*^9}, 
   3.917072273935832*^9, 3.917099073238029*^9, {3.9170992818244658`*^9, 
   3.917099329229062*^9}, 3.917102000290408*^9, 3.917102232099393*^9, 
   3.917102402785138*^9, 3.917577831523044*^9},
 CellLabel->
  "Out[127]//ScientificForm=",ExpressionUUID->"2396c80e-5d10-4c90-9a5f-\
65c112f52973"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
   3.9170679704480886`*^9}, {3.917068367229891*^9, 3.9170683674129763`*^9}, 
   3.917577849536491*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[128]:=",ExpressionUUID->"23d68cb8-ccc2-48bd-852d-9e171a6b42bb"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"\<\"-1.63220387692079\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"104\"\>"]}],
       ShowStringCharacters->False],
      -1.632203876920787610998650818276103371807798652794427187144989231449196\
499265752952002496988095203124169651260151047544546547855766321986948949332939\
237533118090348782255805747000688269260595502322324812945360318916758881747463\
047657765933946492282882369171248188550743335500832195635681867572078540546240\
429978726011163630638179116469227711839490706603479525990639371549041165860669\
566296822997516192651832031246767339969155045255925859644042813106173891981562\
451060019355273797054453057916445433194544396871844526682600342712298891256741\
209398981451692545951161640787997299514136593091864133269485926505054606551187\
088522932842833941831917791909330485559672658534354195158863581309642783376500\
157169127542131113177909728975765388012938502734141703506588657792295332624612\
541741009075317057805338744426671402047956075917967121826076967814043454412193\
440467930880975373498201842612916055871737488503591930918932985802572284112899\
514851660338439473559405509498836354877565580104414284917777130881780901078771\
8`1000.*^104,
      AutoDelete->True]}], "}"}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917068368430512*^9, 3.917072277536027*^9, 
  3.9170990824470987`*^9, 3.917102238183606*^9, 3.917102405494853*^9, 
  3.917577850596137*^9},
 CellLabel->
  "Out[128]//ScientificForm=",ExpressionUUID->"71a5ed05-1b1e-41e9-bf5d-\
ae4120698601"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
   3.9170679704480886`*^9}, {3.9170719309732447`*^9, 3.917071931163765*^9}, 
   3.917577852407148*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[129]:=",ExpressionUUID->"f97a3c93-9ca9-4150-99c8-3a7436305db8"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"\<\"-1.63220387692079\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"104\"\>"]}],
       ShowStringCharacters->False],
      -1.632203876920787610998650818276103371807798652794427187144989231449196\
499265752952002496988095203124169651260151047544546547855766321986948949332939\
237533118090348782255805747000688269260595502322324812945360318916758881747463\
047657765933946492282882369171248188550743335500832195635681867572078540546240\
429978726011163630638179116469227711839490706603479525990639371549041165860669\
566296822997516192651832031246767339969155045255925859644042813106173891981562\
451060019355273797054453057916445433194544396871844526682600342712298891256741\
209398981451692545951161640787997299514136593091864133269485926505054606551187\
088522932842833941831917791909330485559672658534354195158863581309642783376500\
157169127542131113177909728975765388012938502734141703506588657792295332624612\
541741009075317057805338744426671402047956075917967121826076967814043454412193\
440467930880975373498201842612916055871737488503591930918932985802572284112899\
514851660338439473559405509498836354877565580104414284917777130881780901078771\
8`999.6989700043359*^104,
      AutoDelete->True]}], "}"}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917102407094535*^9, 3.9175778535209227`*^9},
 CellLabel->
  "Out[129]//ScientificForm=",ExpressionUUID->"2fd69f07-6c3b-4854-aaa4-\
ade90fe7c82c"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Ns", "=", "7"}], ",", 
   RowBox[{"\[Beta]", "=", "3"}], ",", 
   RowBox[{"\[Lambda]1", "=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CDF", "'"}], "s", " ", "generated", " ", "using", " ", 
        "Laguerre"}], "-", "FixedTrace", "-", "C"}], ")"}]}]}]}], 
  "Subsubsection"]], "Input",
 CellChangeTimes->{{3.916893446497532*^9, 3.916893446705378*^9}, {
  3.9168942917415257`*^9, 3.916894324270287*^9}, {3.916895627789487*^9, 
  3.916895659869322*^9}, {3.917069083638212*^9, 3.91706908395469*^9}, {
  3.9171005877447777`*^9, 3.917100601044614*^9}, {3.917100649685404*^9, 
  3.917100653735057*^9}, {3.917101870463902*^9, 3.917101887710359*^9}, {
  3.917101951752578*^9, 3.917101954521366*^9}, {3.9171020287291594`*^9, 
  3.917102029065002*^9}, {3.9171022541027327`*^9, 3.917102267383574*^9}, {
  3.917102421435174*^9, 3.917102432596025*^9}, {3.917577886537216*^9, 
  3.9175778870087757`*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"9b0c7d72-b06f-4f92-a13c-64e8e1689b36"],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 1/1000",
  FontWeight->"Bold"],
 " (The constant term is zero in the expansion of \[CapitalXi] f [z,x].)"
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.9175779892587433`*^9, 3.917577990403101*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9dd4115b-640a-41b7-a6a4-0c9d80ce49c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, 3.917577970106784*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[267]:=",ExpressionUUID->"171dacc6-4488-43df-b535-03e1cb84a20a"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.14257868443278\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
214257868443278497405393812869093962344557220483281798601079986764964609335144\
359035841695353543131882218477504208521050707143711348763966620656055089675051\
950649485253280918287085469581306269533834996350679940918711906556123702232272\
786996696871980330197483399414263446521400907859497200734254223027963064637594\
008509393146914127874968737863759564006201763309357738648838483258063299026174\
548962766356373005393912194589744755037935073045142289067511002621043560216625\
130381936754772342978116531678224312052014141751923511379960422725373747745690\
077752491426533167606983346094234392041493154313651567443818713081455468626015\
403835485346661222136158370389274305430702290789279255113142318154427301539122\
408507009639204683971346265564591489471382819108821573041951026602471591905865\
352970546118196339436219157540821403344120205875069981608947329064866071915688\
91722197867231041697805946462631987706890467233`881.5217616175233,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.20643259300739\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -4.\
206432593007385398167629767433683607927859361185974544527341458939839974062794\
769412621816257785177215274178956284147678238803462051790225492983772867030022\
200950930946649309310230900462682415252866061258335319616057176612698090947128\
875189594313741271735739595634488041921594498084201041708543570215023406557855\
532092207926000380676900263317867171923650543097328127908275385664823121743715\
665752098819443544731719319484698454802859080146692055103176257368913808437934\
341092401860686851652133164283125464827844840994549610408348233058897686703988\
850218603917090521670663474569074645052886635058680416401215603865631160450777\
821789329048069792291796884603244613240636727909223405543339676003807081848895\
482909620150500739146986221951895574122674406589724995167999638569731475749651\
121652827218999277604565562571065490853094998842506773962677617008223544783315\
31823974327394316353469271710525123522657`881.5217616175233*^-6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.10235715449799\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-13\"\>"]}],
        ShowStringCharacters->False],
       -3.\
102357154497990730969779835991227465870304188275093981314504965643220507312316\
322952272544934601410694555833202168305331014583972128083280545380702519645179\
635358350403137558101927502156594361711019830406857464792848101059743424975783\
697016382451598812000739963137516999608563674995473919669119893567478054730168\
996158611913464044966092574358456233963997107521164764917463723300350414781339\
927756367864428039196582466382636276102048296682074294710580655128494485675520\
585102203739879013322402974549641383580379744933514841607998048258529375873510\
149349008443663177133560837508731791174806165868477130138882149620144595786829\
267219891297340145026859951272175248791667063525461946591777094293981057933652\
787625891669792963855957116170268626393276121274616237461707592827052864726411\
147412699792722648148272716056541047583897386972263499976591931798196603284736\
8159075577601442675670916954975067`881.5217616175233*^-13,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.59053772520771\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-22\"\>"]}],
        ShowStringCharacters->False],
       -4.\
590537725207708005924600908080821620131426363326381982023123642333509484838398\
251436916643472984266766025428853778250673986534979934021303338203905838135309\
806654800269727155108440059691489437207617531565502482804638447931982772638298\
148791897229055231336137222892222525735218282608327519123710873343311789250552\
922871016385958773261465204830758017808460578613816977080856772594420835003604\
276466606267817726175539942086529626536598187095573073205608551526850342667487\
758504491450347340924192692930543492531881031769351434348576419616669801497295\
920963579699967350240143362387569566658873982677263563201835383341159137539761\
016646808262518374222500662904512049405691649751936256133639086873838331901924\
677147237985812835369346137154208303217101312695371045632740005565325685854498\
709015438041844095821224808064256868977211144984604316900468925216833798300091\
811175488772933439626353607168875454853057648`881.5217616175233*^-22,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.37052020420156\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-33\"\>"]}],
        ShowStringCharacters->False],
       -9.\
370520204201560604645852638156390259426356725386787485402146329391216756098197\
670855637369439163422855007215129401668883389618046750974172450619877715778142\
780350325815384999921959962270718748709118233591002382356128525245717663293256\
211179176240152698229342170843987422462778302649193806933492815787407377519423\
321027210991038613123357508116299948914850064146596025390954581915470741098969\
663496754632784488381798540932549674300969001385116986995898809113414787107244\
699646736502836370307452970500891641664952136548922643026413023457744364747117\
245575653320451950162690316651208588284124478666679720621467991739714764925847\
016976152467978562846006951139280620886412140870301233874941139600556498432946\
632197442426261756247026103529598604438399115997704266371384771823562813166588\
094008015244640470235103035174439243944390084472528867070791793231497720949729\
0742849002382455664006827467798994`881.5217616175233*^-33,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.68530998444994\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-46\"\>"]}],
        ShowStringCharacters->False],
       -2.\
685309984449940779361561225980688876395020625738407642710426004453284688370662\
475457413966607694197580754951912175619732305858766755464606850147119266755440\
416738820689676018989890397289989101754743076430438876204196511863626761033435\
368257009405866089976929762415987392408257288109956219446009051423998798152163\
289301109257242283889113540343211127542531797345583637072168289477633221906059\
054626215595910653973136474831938406610913201253044059539951797762508069777069\
584301058941682513956090657709887491104779439300807814612352977769016693396762\
033417271375982592284395334588400609541541209022664532260440525150404540454038\
815291512846496388711584749151609685202500504068486677091966567351087028399365\
971557167559228020276609806140021818605182675471585137328307910799830215998227\
559822220379034332469036159590082448701958363370267296953961466312239837764181\
6418047753994136033182350231131606516139`880.7436103671388*^-46,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"0\"\>",
        ShowStringCharacters->False],
       0,
       Editable->False]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917060765372231*^9, 3.917060802699255*^9, 
  3.917067959035988*^9, 3.91707224932998*^9, 3.91709904597001*^9, 
  3.917101986463142*^9, 3.9171021319926434`*^9, 3.917102384791876*^9, 
  3.917102720917562*^9, 3.91757797093156*^9, 3.917620253830267*^9},
 CellLabel->
  "Out[267]//ScientificForm=",ExpressionUUID->"1693408b-b175-4709-b2ee-\
d453158e6fb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, 
   3.917578000151285*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[161]:=",ExpressionUUID->"bde376ea-3f68-4f72-8a0e-6f1153b3e2d6"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"0\"\>",
        ShowStringCharacters->False],
       0,
       Editable->False]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.14257868443278\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
214257868443278497405393812869093962344557220483281798601079986764964609335144\
359035841695353543131882218477504208521050707143711348763966620656055089675051\
950649485253280918287085469581306269533834996350679940918711906556123702232272\
786996696871980330197483399414263446521400907859497200734254223027963064637594\
008509393146914127874968737863759564006201763309357738648838483258063299026174\
548962766356373005393912194589744755037935073045142289067511002621043560216625\
130381936754772342978116531678224312052014141751923511379960422725373747745690\
077752491426533167606983346094234392041493154313651567443818713081455468626015\
403835485346661222136158370389274305430702290789279255113142318154427301539122\
408507009639204683971346265564591489471382819108821573041951026602471591905865\
352970546118196339436219157540821403344120205875069981608947329064866071915688\
917221978672310416978059464626319877068904672334067734411116739169625604967081\
033058790591381091006701658454604877132887292685861652866547480966288544631455\
8883382`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.20643259300739\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -4.\
206432593007385398167629767433683607927859361185974544527341458939839974062794\
769412621816257785177215274178956284147678238803462051790225492983772867030022\
200950930946649309310230900462682415252866061258335319616057176612698090947128\
875189594313741271735739595634488041921594498084201041708543570215023406557855\
532092207926000380676900263317867171923650543097328127908275385664823121743715\
665752098819443544731719319484698454802859080146692055103176257368913808437934\
341092401860686851652133164283125464827844840994549610408348233058897686703988\
850218603917090521670663474569074645052886635058680416401215603865631160450777\
821789329048069792291796884603244613240636727909223405543339676003807081848895\
482909620150500739146986221951895574122674406589724995167999638569731475749651\
121652827218999277604565562571065490853094998842506773962677617008223544783315\
318239743273943163534692717105251235226566242841924593469061011800783605417531\
308406457249553562830190998897785455377311341799525769926449104898214020519871\
3`1000.*^-6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.10235715449799\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-13\"\>"]}],
        ShowStringCharacters->False],
       -3.\
102357154497990730969779835991227465870304188275093981314504965643220507312316\
322952272544934601410694555833202168305331014583972128083280545380702519645179\
635358350403137558101927502156594361711019830406857464792848101059743424975783\
697016382451598812000739963137516999608563674995473919669119893567478054730168\
996158611913464044966092574358456233963997107521164764917463723300350414781339\
927756367864428039196582466382636276102048296682074294710580655128494485675520\
585102203739879013322402974549641383580379744933514841607998048258529375873510\
149349008443663177133560837508731791174806165868477130138882149620144595786829\
267219891297340145026859951272175248791667063525461946591777094293981057933652\
787625891669792963855957116170268626393276121274616237461707592827052864726411\
147412699792722648148272716056541047583897386972263499976591931798196603284736\
815907557760144267567091695497506690690021763943895717618350461871994351698487\
829829794638501824579783926745965786972700857723404350335011194825529188935085\
0023873241443`1000.*^-13,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.59053772520771\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-22\"\>"]}],
        ShowStringCharacters->False],
       -4.\
590537725207708005924600908080821620131426363326381982023123642333509484838398\
251436916643472984266766025428853778250673986534979934021303338203905838135309\
806654800269727155108440059691489437207617531565502482804638447931982772638298\
148791897229055231336137222892222525735218282608327519123710873343311789250552\
922871016385958773261465204830758017808460578613816977080856772594420835003604\
276466606267817726175539942086529626536598187095573073205608551526850342667487\
758504491450347340924192692930543492531881031769351434348576419616669801497295\
920963579699967350240143362387569566658873982677263563201835383341159137539761\
016646808262518374222500662904512049405691649751936256133639086873838331901924\
677147237985812835369346137154208303217101312695371045632740005565325685854498\
709015438041844095821224808064256868977211144984604316900468925216833798300091\
811175488772933439626353607168875454853057648537107701771432677614367126476933\
208365567617931924527188809692267253046904034427574246077349032135457625865929\
5773`1000.*^-22,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.37052020420156\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-33\"\>"]}],
        ShowStringCharacters->False],
       -9.\
370520204201560604645852638156390259426356725386787485402146329391216756098197\
670855637369439163422855007215129401668883389618046750974172450619877715778142\
780350325815384999921959962270718748709118233591002382356128525245717663293256\
211179176240152698229342170843987422462778302649193806933492815787407377519423\
321027210991038613123357508116299948914850064146596025390954581915470741098969\
663496754632784488381798540932549674300969001385116986995898809113414787107244\
699646736502836370307452970500891641664952136548922643026413023457744364747117\
245575653320451950162690316651208588284124478666679720621467991739714764925847\
016976152467978562846006951139280620886412140870301233874941139600556498432946\
632197442426261756247026103529598604438399115997704266371384771823562813166588\
094008015244640470235103035174439243944390084472528867070791793231497720949729\
074284900238245566400682746779899309392535841428013647771278887937583348169103\
753939497190070955071645739350738061791693138578192350640528542909060104240201\
271350087454`1000.*^-33,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.68530998444994\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-46\"\>"]}],
        ShowStringCharacters->False],
       -2.\
685309984449940779361561225980688876395020625738407642710426004453284688370662\
475457413966607694197580754951912175619732305858766755464606850147119266755440\
416738820689676018989890397289989101754743076430438876204196511863626761033435\
368257009405866089976929762415987392408257288109956219446009051423998798152163\
289301109257242283889113540343211127542531797345583637072168289477633221906059\
054626215595910653973136474831938406610913201253044059539951797762508069777069\
584301058941682513956090657709887491104779439300807814612352977769016693396762\
033417271375982592284395334588400609541541209022664532260440525150404540454038\
815291512846496388711584749151609685202500504068486677091966567351087028399365\
971557167559228020276609806140021818605182675471585137328307910799830215998227\
559822220379034332469036159590082448701958363370267296953961466312239837764181\
641804775399413603318235023113160651613853964119370013535596347824724344370187\
86826291608395011315655516622067332224458029353998344564456808922795484122516`\
1000.*^-46,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.9170681713905582`*^9, 3.917068206897525*^9, 
  3.917072253544731*^9, 3.9170990497003593`*^9, 3.917101991886257*^9, 
  3.917102140958194*^9, 3.917102389407011*^9, 3.917102724912525*^9, 
  3.9175780012367*^9},
 CellLabel->
  "Out[161]//ScientificForm=",ExpressionUUID->"366e5bdd-a695-459c-abcb-\
a69b416b8104"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"1", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681683523273`*^9, 3.9170681685518637`*^9}, {
   3.917071852250422*^9, 3.917071852544879*^9}, 3.917578004211316*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[162]:=",ExpressionUUID->"06d09b1d-d51b-46b1-861d-4f29b080f7f2"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.14257868443278\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
214257868443278497405393812869093962344557220483281798601079986764964609335144\
359035841695353543131882218477504208521050707143711348763966620656055089675051\
950649485253280918287085469581306269533834996350679940918711906556123702232272\
786996696871980330197483399414263446521400907859497200734254223027963064637594\
008509393146914127874968737863759564006201763309357738648838483258063299026174\
548962766356373005393912194589744755037935073045142289067511002621043560216625\
130381936754772342978116531678224312052014141751923511379960422725373747745690\
077752491426533167606983346094234392041493154313651567443818713081455468626015\
403835485346661222136158370389274305430702290789279255113142318154427301539122\
408507009639204683971346265564591489471382819108821573041951026602471591905865\
352970546118196339436219157540821403344120205875069981608947329064866071915688\
917221978672310416978059464626319877068904672334067734411116739169625604967081\
033058790591381091006701658454604877132887292685861652866547480965289033081886\
7638004`999.0713166991368,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.20643259300739\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-6\"\>"]}],
        ShowStringCharacters->False],
       -4.\
206432593007385398167629767433683607927859361185974544527341458939839974062794\
769412621816257785177215274178956284147678238803462051790225492983772867030022\
200950930946649309310230900462682415252866061258335319616057176612698090947128\
875189594313741271735739595634488041921594498084201041708543570215023406557855\
532092207926000380676900263317867171923650543097328127908275385664823121743715\
665752098819443544731719319484698454802859080146692055103176257368913808437934\
341092401860686851652133164283125464827844840994549610408348233058897686703988\
850218603917090521670663474569074645052886635058680416401215603865631160450777\
821789329048069792291796884603244613240636727909223405543339676003807081848895\
482909620150500739146986221951895574122674406589724995167999638569731475749651\
121652827218999277604565562571065490853094998842506773962677617008223544783315\
318239743273943163534692717105251235226566242841924593469061011800783605417531\
308406457249553562830190998897785455377311341799525769926449104898214020519872\
`998.9208016372452*^-6,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.10235715449799\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-13\"\>"]}],
        ShowStringCharacters->False],
       -3.\
102357154497990730969779835991227465870304188275093981314504965643220507312316\
322952272544934601410694555833202168305331014583972128083280545380702519645179\
635358350403137558101927502156594361711019830406857464792848101059743424975783\
697016382451598812000739963137516999608563674995473919669119893567478054730168\
996158611913464044966092574358456233963997107521164764917463723300350414781339\
927756367864428039196582466382636276102048296682074294710580655128494485675520\
585102203739879013322402974549641383580379744933514841607998048258529375873510\
149349008443663177133560837508731791174806165868477130138882149620144595786829\
267219891297340145026859951272175248791667063525461946591777094293981057933652\
787625891669792963855957116170268626393276121274616237461707592827052864726411\
147412699792722648148272716056541047583897386972263499976591931798196603284736\
815907557760144267567091695497506690690021763943895717618350461871994351698487\
829829794638501824579783926745965786972700857723404350335011194825889492996078\
5162290554969`999.0713336864245*^-13,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.59053772520771\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-22\"\>"]}],
        ShowStringCharacters->False],
       -4.\
590537725207708005924600908080821620131426363326381982023123642333509484838398\
251436916643472984266766025428853778250673986534979934021303338203905838135309\
806654800269727155108440059691489437207617531565502482804638447931982772638298\
148791897229055231336137222892222525735218282608327519123710873343311789250552\
922871016385958773261465204830758017808460578613816977080856772594420835003604\
276466606267817726175539942086529626536598187095573073205608551526850342667487\
758504491450347340924192692930543492531881031769351434348576419616669801497295\
920963579699967350240143362387569566658873982677263563201835383341159137539761\
016646808262518374222500662904512049405691649751936256133639086873838331901924\
677147237985812835369346137154208303217101312695371045632740005565325685854498\
709015438041844095821224808064256868977211144984604316900468925216833798300091\
811175488772933439626353607168875454853057648537107701771432677614367126476933\
208365567617931924527188809692267253046904034427574246077349032135457625865929\
5773`998.9208187526367*^-22,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.37052020420156\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-33\"\>"]}],
        ShowStringCharacters->False],
       -9.\
370520204201560604645852638156390259426356725386787485402146329391216756098197\
670855637369439163422855007215129401668883389618046750974172450619877715778142\
780350325815384999921959962270718748709118233591002382356128525245717663293256\
211179176240152698229342170843987422462778302649193806933492815787407377519423\
321027210991038613123357508116299948914850064146596025390954581915470741098969\
663496754632784488381798540932549674300969001385116986995898809113414787107244\
699646736502836370307452970500891641664952136548922643026413023457744364747117\
245575653320451950162690316651208588284124478666679720621467991739714764925847\
016976152467978562846006951139280620886412140870301233874941139600556498432946\
632197442426261756247026103529598604438399115997704266371384771823562813166588\
094008015244640470235103035174439243944390084472528867070791793231497720949729\
074284900238245566400682746779899309392535841428013647771278887937583348169103\
753939497190070955071645739350738061791693138578192350640528542909060104240201\
271336427638`999.071333751754*^-33,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.68530998444994\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-46\"\>"]}],
        ShowStringCharacters->False],
       -2.\
685309984449940779361561225980688876395020625738407642710426004453284688370662\
475457413966607694197580754951912175619732305858766755464606850147119266755440\
416738820689676018989890397289989101754743076430438876204196511863626761033435\
368257009405866089976929762415987392408257288109956219446009051423998798152163\
289301109257242283889113540343211127542531797345583637072168289477633221906059\
054626215595910653973136474831938406610913201253044059539951797762508069777069\
584301058941682513956090657709887491104779439300807814612352977769016693396762\
033417271375982592284395334588400609541541209022664532260440525150404540454038\
815291512846496388711584749151609685202500504068486677091966567351087028399365\
971557167559228020276609806140021818605182675471585137328307910799830215998227\
559822220379034332469036159590082448701958363370267296953961466312239837764181\
641804775399413603318235023113160651613853964119370013535596347824724344370187\
86826291608395011315655516622067332224458029353998344564456808922795484122516`\
998.9208187539397*^-46,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox["\<\"0\"\>",
        ShowStringCharacters->False],
       0,
       Editable->False]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917071852944433*^9, 3.9170719088947077`*^9, 
  3.917072255407222*^9, 3.917099051479404*^9, 3.9171019943233547`*^9, 
  3.917102161652598*^9, 3.917102392790825*^9, 3.9171027276371803`*^9, 
  3.91757800512181*^9},
 CellLabel->
  "Out[162]//ScientificForm=",ExpressionUUID->"ea5e5bf3-9c87-4cc7-ac11-\
7173ec598ac4"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 2/5 ",
  FontWeight->"Bold"],
 "( \[CapitalXi] f [z,x] reduces to a polynomial of degree 2 for this choice \
of x. ) "
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067804934916*^9}, {3.9175780557719097`*^9, 3.91757808595617*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"65a0c9e6-2114-4cf5-b28d-798d8a8b0404"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"2", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.91706780791088*^9}, 3.9170679636419373`*^9, {
   3.917578010446512*^9, 3.91757805171588*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[171]:=",ExpressionUUID->"75847c9c-8c97-4129-bbd9-676da59c6a7d"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.52136768963487\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
521367689634867671711532024589355047123785591569254633778432792369459372323720\
492416429480379012362919229634449673496485915063294635210296156541251167015266\
701584068782003662846771672608686420487150413240624958305234411992114308538418\
303185592156002429475820642935572622804877509995008105419951840956333946332753\
872868606345981979453670155206700787028130386143133885385573001776488738821239\
166498763443560275839910929763066946876661411369192487544816859075698462834422\
108298429628130885151091155452558429336939251962746522768402220637383741386384\
370973962984525139368249102943293056833468511925261095526931306871383691568671\
182194787574180947415900773885502272432494732869265012913172055703240336300211\
939929375884903741127892878281150960709272436743468011882142887847449437518939\
340567616906814752689017533641935311909571673832188183527387418046177599199868\
068018846635705075258194437122061282003398171582819282416337589322186212786542\
94138609371842807778182321099995720352793626532849703978858697546487333743`\
1000.*^8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.48402563947462\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
848402563947462065864147839904137061374320500735475522275200538365327521315099\
334454713442624020101131342893573017530937534766178531632981961597247489705101\
218811274741608257899133894079394961142460259332476922586944610436895020997203\
992663900980939609146751677895828106919587665349572119682864083199168188961061\
156139665601932481871651550940342026600321532497205166921169497714810739463159\
884522493699438849686083436103764385480844447698145482055686051920061625313967\
104676543715462946579658207650579939816089068195440277674411687558690000142356\
975837125241613868451280011449308672370891557291069593680804657841726727530054\
356508029249957936866116331122283884158190918677675554660815493891638924777334\
353030638566100011557401827030204524211862064775692546416888785741156876878118\
577307449617398875802821715109402464090726312379548696641621674759939157514994\
063442792770761043314658637452139510938516347413915204853657122153036395767565\
854029839023371657974825691456658705797955715560275026988081053528553489288992\
9493171`1000.,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917067809128065*^9, 3.917067964252887*^9, 3.917072258494341*^9, 
   3.917099055530656*^9, 3.9171019960160303`*^9, 3.917102170212158*^9, 
   3.91710239527208*^9, 3.917102730821493*^9, {3.91757801098989*^9, 
   3.917578052296797*^9}},
 CellLabel->
  "Out[171]//ScientificForm=",ExpressionUUID->"b3413985-6894-4552-8202-\
b2660c545c40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"2", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, {
   3.917578020296997*^9, 3.917578022142343*^9}, {3.917578059674781*^9, 
   3.917578061452388*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[172]:=",ExpressionUUID->"106cde3b-0390-434d-a93b-99bab9dfd2a3"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.48402563947462\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
848402563947462065864147839904137061374320500735475522275200538365327521315099\
334454713442624020101131342893573017530937534766178531632981961597247489705101\
218811274741608257899133894079394961142460259332476922586944610436895020997203\
992663900980939609146751677895828106919587665349572119682864083199168188961061\
156139665601932481871651550940342026600321532497205166921169497714810739463159\
884522493699438849686083436103764385480844447698145482055686051920061625313967\
104676543715462946579658207650579939816089068195440277674411687558690000142356\
975837125241613868451280011449308672370891557291069593680804657841726727530054\
356508029249957936866116331122283884158190918677675554660815493891638924777334\
353030638566100011557401827030204524211862064775692546416888785741156876878118\
577307449617398875802821715109402464090726312379548696641621674759939157514994\
063442792770761043314658637452139510938516347413915204853657122153036395767565\
854029839023371657974825691456658705797955715560275026988081053528553489288992\
8693257`1000.,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.52136768963487\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
521367689634867671711532024589355047123785591569254633778432792369459372323720\
492416429480379012362919229634449673496485915063294635210296156541251167015266\
701584068782003662846771672608686420487150413240624958305234411992114308538418\
303185592156002429475820642935572622804877509995008105419951840956333946332753\
872868606345981979453670155206700787028130386143133885385573001776488738821239\
166498763443560275839910929763066946876661411369192487544816859075698462834422\
108298429628130885151091155452558429336939251962746522768402220637383741386384\
370973962984525139368249102943293056833468511925261095526931306871383691568671\
182194787574180947415900773885502272432494732869265012913172055703240336300211\
939929375884903741127892878281150960709272436743468011882142887847449437518939\
340567616906814752689017533641935311909571673832188183527387418046177599199868\
068018846635705075258194437122061282003398171582819282416337589322186212786542\
94138609371842807778182321099995720352793626532849703978858697546487333743`\
1000.*^8,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{{3.917068183409506*^9, 3.917068188805252*^9}, 
   3.91706835890165*^9, 3.917072260720125*^9, 3.917099057614305*^9, 
   3.917101997584406*^9, 3.91710217192631*^9, 3.91710239723031*^9, 
   3.917102734115266*^9, 3.917578022629402*^9, 3.9175780624790773`*^9},
 CellLabel->
  "Out[172]//ScientificForm=",ExpressionUUID->"0dce37fa-57a1-4e16-add4-\
4df73d9bfcc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"2", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, 
   3.917067958354398*^9, {3.9170681802713223`*^9, 3.917068187912311*^9}, {
   3.917071919026947*^9, 3.9170719191447163`*^9}, {3.917578025448615*^9, 
   3.917578027540873*^9}, {3.917578065084763*^9, 3.917578066476424*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[173]:=",ExpressionUUID->"1ae4cd0e-971a-4c91-9a8c-22f50795bb1f"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.52136768963487\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"8\"\>"]}],
        ShowStringCharacters->False],
       -2.\
521367689634867671711532024589355047123785591569254633778432792369459372323720\
492416429480379012362919229634449673496485915063294635210296156541251167015266\
701584068782003662846771672608686420487150413240624958305234411992114308538418\
303185592156002429475820642935572622804877509995008105419951840956333946332753\
872868606345981979453670155206700787028130386143133885385573001776488738821239\
166498763443560275839910929763066946876661411369192487544816859075698462834422\
108298429628130885151091155452558429336939251962746522768402220637383741386384\
370973962984525139368249102943293056833468511925261095526931306871383691568671\
182194787574180947415900773885502272432494732869265012913172055703240336300211\
939929375884903741127892878281150960709272436743468011882142887847449437518939\
340567616906814752689017533641935311909571673832188183527387418046177599199868\
068018846635705075258194437122061282003398171582819282416337589322186212786542\
94138609371842807778182321099995720352793626532849703978858697546487333743`\
999.3979400057367*^8,
       AutoDelete->True]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", "\[Rule]", 
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.48402563947462\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
848402563947462065864147839904137061374320500735475522275200538365327521315099\
334454713442624020101131342893573017530937534766178531632981961597247489705101\
218811274741608257899133894079394961142460259332476922586944610436895020997203\
992663900980939609146751677895828106919587665349572119682864083199168188961061\
156139665601932481871651550940342026600321532497205166921169497714810739463159\
884522493699438849686083436103764385480844447698145482055686051920061625313967\
104676543715462946579658207650579939816089068195440277674411687558690000142356\
975837125241613868451280011449308672370891557291069593680804657841726727530054\
356508029249957936866116331122283884158190918677675554660815493891638924777334\
353030638566100011557401827030204524211862064775692546416888785741156876878118\
577307449617398875802821715109402464090726312379548696641621674759939157514994\
063442792770761043314658637452139510938516347413915204853657122153036395767565\
854029839023371657974825691456658705797955715560275026988081053528553489288992\
9493173`999.3979400057367,
       AutoDelete->True]}], "}"}]}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917071919925531*^9, 3.917072262549971*^9, 
  3.917099059188157*^9, 3.9171019988822317`*^9, 3.9171021748995123`*^9, 
  3.917102400152623*^9, 3.9171027362202463`*^9, 3.917578028033593*^9, 
  3.917578069207302*^9},
 CellLabel->
  "Out[173]//ScientificForm=",ExpressionUUID->"bb7eff0b-e6b3-4b81-8881-\
809a9b0b56a6"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Generating function zeros for x = 999/1000 ",
  FontWeight->"Bold"],
 "( \[CapitalXi] f [z,x] reduces to a polynomial of degree 1 for this choice \
of x. ) "
}], "Text",
 CellChangeTimes->{{3.916894362592904*^9, 3.91689440387049*^9}, {
  3.916895555315431*^9, 3.916895556114077*^9}, {3.917067802703273*^9, 
  3.917067824559004*^9}, {3.91757810352483*^9, 3.917578108756774*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"43ab90be-9e72-432a-b54d-a509af579e34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfa", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
   3.9170679704480886`*^9}, 3.91757809365357*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[174]:=",ExpressionUUID->"584da3a3-f525-4cb6-b5a0-9ea834423762"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"\<\"-6.54192404029447\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"140\"\>"]}],
       ShowStringCharacters->False],
      -6.541924040294473201817659474811436455837624196722453077694848272926961\
502416719788841188600167300680147451177188672958871742945710358032609503607489\
678793682610541767085873517862711409939811530812585169137823751702153125354831\
145546740052159261024040480755383279015562321985937799778727922329340075996481\
923208054396246512119460860748658464991601177826251898187008504019671002355383\
252568538109201798304183529048176395268472783793127521981957934050947373410394\
713996105119832569575062057439183651260657881634714509064574979961802694649550\
412449876916000148714464055570744404013422083841391796908897623399531276338336\
703236450577779667616124323144607108918727678721929571117995180787070952739000\
371526566799513229673347580688267797264104658811572796706426939514245125784812\
299764034351278977036308389480452033980870480260176834203802796700483434625171\
125702250444112494849140019196590270900908644678455103075260782516892214723058\
450144293265163176780953270132761065817187645314475673785449855266243270099900\
617207351990864753804`1000.*^140,
      AutoDelete->True]}], "}"}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{
  3.917067841211336*^9, {3.917067967706794*^9, 3.917067980020503*^9}, 
   3.917072273935832*^9, 3.917099073238029*^9, {3.9170992818244658`*^9, 
   3.917099329229062*^9}, 3.917102000290408*^9, 3.917102232099393*^9, 
   3.917102402785138*^9, 3.9171027382838373`*^9, 3.917578095010098*^9},
 CellLabel->
  "Out[174]//ScientificForm=",ExpressionUUID->"0c9c97a1-9d06-4ad2-8aa7-\
215952651d0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfb", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
   3.9170679704480886`*^9}, {3.917068367229891*^9, 3.9170683674129763`*^9}, 
   3.91757811181345*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[175]:=",ExpressionUUID->"9ce760f8-6d56-4a60-8008-18db52c00c40"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"\<\"-6.54192404029447\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"140\"\>"]}],
       ShowStringCharacters->False],
      -6.541924040294473201817659474811436455837624196722453077694848272926961\
502416719788841188600167300680147451177188672958871742945710358032609503607489\
678793682610541767085873517862711409939811530812585169137823751702153125354831\
145546740052159261024040480755383279015562321985937799778727922329340075996481\
923208054396246512119460860748658464991601177826251898187008504019671002355383\
252568538109201798304183529048176395268472783793127521981957934050947373410394\
713996105119832569575062057439183651260657881634714509064574979961802694649550\
412449876916000148714464055570744404013422083841391796908897623399531276338336\
703236450577779667616124323144607108918727678721929571117995180787070952739000\
371526566799513229673347580688267797264104658811572796706426939514245125784812\
299764034351278977036308389480452033980870480260176834203802796700483434625171\
125702250444112494849140019196590270900908644678455103075260782516892214723058\
450144293265163176780953270132761065817187645314475673785449855266243270099900\
617207352197379903554`1000.*^140,
      AutoDelete->True]}], "}"}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917068368430512*^9, 3.917072277536027*^9, 
  3.9170990824470987`*^9, 3.917102238183606*^9, 3.917102405494853*^9, 
  3.917102742068276*^9, 3.917578113352257*^9},
 CellLabel->
  "Out[175]//ScientificForm=",ExpressionUUID->"26a1d9e5-ed90-4331-8195-\
915cbb57e9fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GFZfc", "[", 
  RowBox[{"999", "/", "1000"}], "]"}]], "Input",
 CellChangeTimes->{{3.9170607607141933`*^9, 3.917060764144535*^9}, {
   3.91706780721612*^9, 3.917067830703492*^9}, {3.917067966458096*^9, 
   3.9170679704480886`*^9}, {3.9170719309732447`*^9, 3.917071931163765*^9}, 
   3.917578115685671*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[176]:=",ExpressionUUID->"a335e7af-c7f3-4fee-b428-1281d4c2e845"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"\<\"-6.54192404029447\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"140\"\>"]}],
       ShowStringCharacters->False],
      -6.541924040294473201817659474811436455837624196722453077694848272926961\
502416719788841188600167300680147451177188672958871742945710358032609503607489\
678793682610541767085873517862711409939811530812585169137823751702153125354831\
145546740052159261024040480755383279015562321985937799778727922329340075996481\
923208054396246512119460860748658464991601177826251898187008504019671002355383\
252568538109201798304183529048176395268472783793127521981957934050947373410394\
713996105119832569575062057439183651260657881634714509064574979961802694649550\
412449876916000148714464055570744404013422083841391796908897623399531276338336\
703236450577779667616124323144607108918727678721929571117995180787070952739000\
371526566799513229673347580688267797264104658811572796706426939514245125784812\
299764034351278977036308389480452033980870480260176834203802796700483434625171\
125702250444112494849140019196590270900908644678455103075260782516892214723058\
450144293265163176780953270132761065817187645314475673785449855266243270099900\
617207351990864226623`999.6989700043359*^140,
      AutoDelete->True]}], "}"}], "}"}],
  ScientificForm[#, 15]& ]], "Output",
 CellChangeTimes->{3.917102407094535*^9, 3.917102743815117*^9, 
  3.91757811720744*^9},
 CellLabel->
  "Out[176]//ScientificForm=",ExpressionUUID->"7f483e34-bf71-4f0a-94a7-\
3ddf6a9a0396"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{891, 599},
WindowMargins->{{80, Automatic}, {Automatic, 1}},
FrontEndVersion->"13.3 for Mac OS X x86 (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"247dad94-f63d-4173-940b-e425ccb1b3dc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 825, 24, 124, "Section",ExpressionUUID->"83233763-b50e-4f08-9c6a-8e96bcbebef5"],
Cell[CellGroupData[{
Cell[1408, 48, 725, 11, 85, "Section",ExpressionUUID->"580e137c-d802-4cb3-9091-0ffcf5bb2f0f"],
Cell[2136, 61, 1754, 28, 166, "Text",ExpressionUUID->"3b40602e-f3a3-4f7a-89ea-46d5e4ca50c6"],
Cell[3893, 91, 2905, 82, 176, "Input",ExpressionUUID->"1b237075-add9-49dd-8d54-0f5477d9fc81"],
Cell[6801, 175, 1633, 24, 120, "Text",ExpressionUUID->"7bebdcef-ce99-4f16-8034-076894d39670"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8471, 204, 192, 3, 71, "Section",ExpressionUUID->"fedafe6c-eee0-4bb0-83f8-9906dc0fe09b"],
Cell[CellGroupData[{
Cell[8688, 211, 373, 7, 61, "Subsubsection",ExpressionUUID->"5d39b218-780f-4b65-a873-d5d4bdab01d5"],
Cell[9064, 220, 258, 4, 51, "Text",ExpressionUUID->"e2efcf52-f26a-491a-9c23-47299b873141"],
Cell[CellGroupData[{
Cell[9347, 228, 291, 6, 46, "Input",ExpressionUUID->"f31b4b57-4b32-4f24-88a9-bc0f9d57bdf2"],
Cell[9641, 236, 16444, 285, 120, "Output",ExpressionUUID->"ca2e9981-b2f3-494e-87c8-51edf4de41ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26122, 526, 341, 6, 46, "Input",ExpressionUUID->"2515b2be-2482-4dc2-8d30-c7c0cc3e74ab"],
Cell[26466, 534, 16428, 285, 120, "Output",ExpressionUUID->"1b280219-d4ca-4d68-b019-8a3fe20bc320"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42931, 824, 391, 7, 46, "Input",ExpressionUUID->"fe888bd6-0873-4470-a849-a5cb2b252b72"],
Cell[43325, 833, 16567, 285, 120, "Output",ExpressionUUID->"f315fbde-0a09-4d96-97de-7477a382e95c"]
}, Open  ]],
Cell[59907, 1121, 353, 6, 51, "Text",ExpressionUUID->"f9ccbdae-966f-4839-9e97-f5229a8b9301"],
Cell[CellGroupData[{
Cell[60285, 1131, 334, 6, 46, "Input",ExpressionUUID->"067974b5-d2fb-42b3-8833-e4fe49dd00b3"],
Cell[60622, 1139, 15989, 271, 120, "Output",ExpressionUUID->"c25835e6-6fd1-4271-8c5f-755a18154674"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76648, 1415, 336, 6, 46, "Input",ExpressionUUID->"60d08435-09a6-4217-9cf5-a7047742cfc1"],
Cell[76987, 1423, 16339, 283, 120, "Output",ExpressionUUID->"f8d26502-b237-46dc-b05e-ab4e05bb0b64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93363, 1711, 388, 7, 46, "Input",ExpressionUUID->"37a9d2ba-8da3-421a-99a8-fef8befc9a38"],
Cell[93754, 1720, 16436, 283, 120, "Output",ExpressionUUID->"87de7ed3-e980-4188-977d-c1a537123a0b"]
}, Open  ]],
Cell[110205, 2006, 358, 6, 51, "Text",ExpressionUUID->"59cbc6bb-ce21-4e76-b48d-b5e21f7acd99"],
Cell[CellGroupData[{
Cell[110588, 2016, 366, 7, 46, "Input",ExpressionUUID->"1429327c-6c91-466e-a69b-206d30b09b52"],
Cell[110957, 2025, 8576, 190, 143, "Output",ExpressionUUID->"b9b9eacf-e7cf-49fe-96ce-5c54b1b5ff82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119570, 2220, 414, 7, 46, "Input",ExpressionUUID->"83793de1-bb81-4195-9c0c-7fc1e24ba443"],
Cell[119987, 2229, 16378, 285, 120, "Output",ExpressionUUID->"5cb6aff3-6aec-4443-81a5-edfb9a66d173"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136402, 2519, 414, 7, 46, "Input",ExpressionUUID->"b7b3782a-76b2-45a1-aa80-2d63894f599f"],
Cell[136819, 2528, 448, 11, 28, "Message",ExpressionUUID->"c3aa7469-4ed0-4390-93af-0176397c42b9"],
Cell[137270, 2541, 271, 5, 34, "Output",ExpressionUUID->"63ef2b2e-69a3-4b03-be8b-e6a25fd7398e"]
}, Open  ]],
Cell[137556, 2549, 1012, 21, 53, "Input",ExpressionUUID->"ad675be0-062c-46ff-a006-7eda6192529b"],
Cell[138571, 2572, 258, 4, 51, "Text",ExpressionUUID->"a8d3a1f5-157c-4dd2-94a2-395a64749e79"],
Cell[CellGroupData[{
Cell[138854, 2580, 291, 6, 46, "Input",ExpressionUUID->"d06336e5-83f4-4924-8c99-0c920099a3f2"],
Cell[139148, 2588, 13984, 243, 120, "Output",ExpressionUUID->"0fedda27-ca7d-4411-bc7c-db6218e2ad04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153169, 2836, 341, 6, 46, "Input",ExpressionUUID->"67774770-7d54-4ff1-a300-a79cdcdf20f9"],
Cell[153513, 2844, 508, 11, 28, "Message",ExpressionUUID->"ecbb5cf5-606e-4017-b03a-22d8bc69ef26"],
Cell[154024, 2857, 593, 13, 28, "Message",ExpressionUUID->"ae8b54f0-2a77-402b-b996-d5a601a68846"],
Cell[154620, 2872, 584, 13, 28, "Message",ExpressionUUID->"d37fe788-20bb-4f6b-bcbb-0b7e72676601"],
Cell[155207, 2887, 458, 7, 34, "Output",ExpressionUUID->"ff187658-1999-4dca-ab58-a0c7cefcc6ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155702, 2899, 391, 7, 46, "Input",ExpressionUUID->"2e411a97-c058-4a2a-8ff6-24af40faa742"],
Cell[156096, 2908, 13926, 240, 120, "Output",ExpressionUUID->"af276251-36b9-4146-a601-ee421168d62c"]
}, Open  ]],
Cell[170037, 3151, 353, 6, 51, "Text",ExpressionUUID->"20317e98-a10c-48a2-9f7d-052685aef702"],
Cell[CellGroupData[{
Cell[170415, 3161, 334, 6, 46, "Input",ExpressionUUID->"5b0fc859-3edc-47c8-b2c6-b988b4dc93c3"],
Cell[170752, 3169, 13878, 241, 120, "Output",ExpressionUUID->"ffd76da7-efa3-4197-860c-fa6aa566818c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184667, 3415, 336, 6, 46, "Input",ExpressionUUID->"257670b9-7790-46ce-972e-bdf1cdaa5874"],
Cell[185006, 3423, 13830, 241, 120, "Output",ExpressionUUID->"0a30c431-0370-4ea6-aaf5-74d1240db22c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198873, 3669, 444, 8, 46, "Input",ExpressionUUID->"31bf576e-ce4a-4f4d-8d28-8cfdc19b8a21"],
Cell[199320, 3679, 13955, 241, 120, "Output",ExpressionUUID->"2059ac38-4f03-4e6e-adf7-255c094d3495"]
}, Open  ]],
Cell[213290, 3923, 478, 7, 51, "Text",ExpressionUUID->"fa05887b-06a2-44ba-a0eb-fa166461574d"],
Cell[CellGroupData[{
Cell[213793, 3934, 561, 9, 46, "Input",ExpressionUUID->"8da5a64c-eeb1-4c21-a483-4a2b60f5d8a1"],
Cell[214357, 3945, 567, 8, 34, "Output",ExpressionUUID->"d552f647-a7bb-4566-bc31-81a086a7c133"]
}, Open  ]],
Cell[214939, 3956, 263, 6, 30, "Input",ExpressionUUID->"099738ce-cc26-48a2-9a80-d6ce98c15620"],
Cell[CellGroupData[{
Cell[215227, 3966, 562, 9, 46, "Input",ExpressionUUID->"f4e82d6b-6038-4be3-9f54-8c27bb3d2e85"],
Cell[215792, 3977, 13861, 242, 120, "Output",ExpressionUUID->"abd51c0c-f81b-4470-af1c-33d1a33a782b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229690, 4224, 443, 8, 46, "Input",ExpressionUUID->"0558e1ba-1505-431c-b72e-f181896567c8"],
Cell[230136, 4234, 472, 11, 28, "Message",ExpressionUUID->"2cb2d96d-315a-480a-b07d-f71c8cd3e396"],
Cell[230611, 4247, 319, 5, 34, "Output",ExpressionUUID->"6ff2b2f1-122b-4aac-a3de-7925a0759463"]
}, Open  ]],
Cell[230945, 4255, 841, 20, 53, "Input",ExpressionUUID->"bf3602c4-691a-4a36-bde8-50e4311d7685"],
Cell[231789, 4277, 258, 4, 51, "Text",ExpressionUUID->"8b8ede84-0fd8-4463-8a7e-8c0f88552221"],
Cell[CellGroupData[{
Cell[232072, 4285, 291, 6, 46, "Input",ExpressionUUID->"a2d7a106-1505-4542-be68-a26d7c5f57cb"],
Cell[232366, 4293, 7933, 155, 97, "Output",ExpressionUUID->"a252e9ae-90d0-420c-a935-3d9281a45419"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240336, 4453, 341, 6, 46, "Input",ExpressionUUID->"4cb4f14a-98bf-43fa-9311-f55b687d89e0"],
Cell[240680, 4461, 11107, 194, 97, "Output",ExpressionUUID->"121a26a3-8f32-4b60-a667-3184dc98b42a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251824, 4660, 489, 8, 46, "Input",ExpressionUUID->"100bb335-35cc-4403-b0f1-e1e3a595e097"],
Cell[252316, 4670, 11101, 192, 97, "Output",ExpressionUUID->"4e33caf2-364e-4299-802e-cc5d71087664"]
}, Open  ]],
Cell[263432, 4865, 308, 5, 51, "Text",ExpressionUUID->"6d029c23-ff82-4233-99d1-b5dc3bd493ee"],
Cell[CellGroupData[{
Cell[263765, 4874, 338, 6, 46, "Input",ExpressionUUID->"883d1881-e699-466b-b6e8-e38430bb6a5d"],
Cell[264106, 4882, 10862, 186, 97, "Output",ExpressionUUID->"23d0b8ac-6e90-4792-a500-b5ff3121240b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275005, 5073, 388, 7, 46, "Input",ExpressionUUID->"28f7e522-9cfb-4cff-8521-96f52294ebd1"],
Cell[275396, 5082, 10918, 190, 97, "Output",ExpressionUUID->"d9c91538-2be6-488d-96ec-6a71721054eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286351, 5277, 440, 8, 46, "Input",ExpressionUUID->"e6c0897e-9f80-4a62-9ad7-e1d6673b80cb"],
Cell[286794, 5287, 10973, 190, 97, "Output",ExpressionUUID->"bfc6e981-42cb-4931-8a66-d8be9d36a748"]
}, Open  ]],
Cell[297782, 5480, 362, 6, 51, "Text",ExpressionUUID->"e3366158-c853-42cf-a5ca-e2dfa32f91b2"],
Cell[CellGroupData[{
Cell[298169, 5490, 393, 7, 46, "Input",ExpressionUUID->"bd0e9567-0c0e-4176-a568-d7370096004f"],
Cell[298565, 5499, 11209, 196, 97, "Output",ExpressionUUID->"9840a662-1f87-45e1-8760-e0284e2844c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309811, 5700, 443, 8, 46, "Input",ExpressionUUID->"c1622bce-0cb1-4fe3-a117-0b77eb47717b"],
Cell[310257, 5710, 10993, 192, 97, "Output",ExpressionUUID->"e7bd07c7-b7b0-414f-beed-d12ec0f4d961"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321287, 5907, 443, 8, 46, "Input",ExpressionUUID->"9c739b22-6494-4159-a2a4-3a0e6526a7c3"],
Cell[321733, 5917, 451, 10, 46, "Message",ExpressionUUID->"ccc65d80-7a46-4751-b7b5-999ba50eb78a"],
Cell[322187, 5929, 11066, 192, 97, "Output",ExpressionUUID->"0700a6c2-937c-4961-9e31-77fe8dc4d3fc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[333314, 6128, 243, 4, 71, "Section",ExpressionUUID->"a27eb733-d5c5-44d9-8ab1-4fbead361320"],
Cell[333560, 6134, 782, 19, 53, "Input",ExpressionUUID->"041d1819-ebbb-49cd-8b10-ffec64ca2dd8"],
Cell[334345, 6155, 258, 4, 51, "Text",ExpressionUUID->"dbda8a15-e1b5-4d72-805e-9f6c3d29a11c"],
Cell[CellGroupData[{
Cell[334628, 6163, 291, 6, 46, "Input",ExpressionUUID->"82de2603-f0ba-4eba-aa8a-c29fd86c7095"],
Cell[334922, 6171, 10216, 204, 120, "Output",ExpressionUUID->"dfcc7d45-d891-4e4d-91b1-b3d30bed08ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345175, 6380, 341, 6, 46, "Input",ExpressionUUID->"6d56e7f1-1977-4212-b698-f0913f0a4f33"],
Cell[345519, 6388, 16482, 286, 120, "Output",ExpressionUUID->"7abdbaec-eb32-4c57-b58f-66fbd418b9e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362038, 6679, 445, 9, 46, "Input",ExpressionUUID->"eb6edd46-80d4-4a0a-b07e-e951ed24096d"],
Cell[362486, 6690, 16507, 284, 120, "Output",ExpressionUUID->"704c6c8f-5ae4-4080-8e7a-c8d3a3f40a6c"]
}, Open  ]],
Cell[379008, 6977, 406, 6, 51, "Text",ExpressionUUID->"cd75e63f-db64-4443-9773-83726e85af1d"],
Cell[CellGroupData[{
Cell[379439, 6987, 422, 8, 46, "Input",ExpressionUUID->"98c1e307-0bd6-4298-97ff-f20d91ef4889"],
Cell[379864, 6997, 16640, 289, 120, "Output",ExpressionUUID->"51fac872-7f94-4d7a-8aaa-2aca04ee07ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396541, 7291, 469, 8, 46, "Input",ExpressionUUID->"73563287-7233-4241-aad2-f7748ab24fb9"],
Cell[397013, 7301, 16357, 284, 120, "Output",ExpressionUUID->"8a3b1708-5c7b-46fb-a6b4-ef6d0a0aea34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413407, 7590, 421, 8, 46, "Input",ExpressionUUID->"41de5e01-13f2-4ce1-b1a9-e68663e94478"],
Cell[413831, 7600, 16499, 284, 120, "Output",ExpressionUUID->"62a2c494-cd17-4a92-aca6-94f4d43bfcfa"]
}, Open  ]],
Cell[430345, 7887, 830, 19, 53, "Input",ExpressionUUID->"eb90eeba-1286-46f5-be53-bcf2a84747b3"],
Cell[431178, 7908, 258, 4, 51, "Text",ExpressionUUID->"5340ac22-b7a8-49ed-b355-81d6c1adc318"],
Cell[CellGroupData[{
Cell[431461, 7916, 295, 7, 46, "Input",ExpressionUUID->"68f56857-2ba4-41a3-a23e-a95af2a2245d"],
Cell[431759, 7925, 11579, 212, 120, "Output",ExpressionUUID->"072d3bbb-38d6-45a5-b8a5-9351c59440a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[443375, 8142, 345, 7, 46, "Input",ExpressionUUID->"fd36f944-89a5-4fbc-9f72-18388719ea0a"],
Cell[443723, 8151, 13871, 241, 120, "Output",ExpressionUUID->"d5adf2c3-339b-4534-a547-e1f7da08eeee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457631, 8397, 886, 15, 46, "Input",ExpressionUUID->"8b1ccf4a-2212-4edc-86f4-277e9524506f"],
Cell[458520, 8414, 13787, 238, 120, "Output",ExpressionUUID->"2237ee1c-4145-4f2a-9b10-5762bd4fef16"]
}, Open  ]],
Cell[472322, 8655, 582, 9, 51, "Text",ExpressionUUID->"f4a3b89c-f260-4939-a0b7-c80295ae2a62"],
Cell[CellGroupData[{
Cell[472929, 8668, 740, 12, 46, "Input",ExpressionUUID->"e272174f-003a-4e7f-b313-906f6fac00a9"],
Cell[473672, 8682, 426, 10, 28, "Message",ExpressionUUID->"1f455356-8b34-4f48-9eec-3d7255b713be"],
Cell[474101, 8694, 804, 14, 34, "Output",ExpressionUUID->"0feed7e4-b8ca-4fe3-aa91-0d189c8861cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474942, 8713, 738, 12, 46, "Input",ExpressionUUID->"aaf846d6-9be4-4431-9c2d-6404ff86e667"],
Cell[475683, 8727, 427, 10, 28, "Message",ExpressionUUID->"62b6d1dc-ebab-4690-b6f7-e84ee5c54f54"],
Cell[476113, 8739, 493, 9, 34, "Output",ExpressionUUID->"76275893-ed58-44cd-bd4a-de3c1e7e9055"]
}, Open  ]],
Cell[CellGroupData[{
Cell[476643, 8753, 811, 13, 46, "Input",ExpressionUUID->"475db4f6-19af-44b6-859b-5558454424cb"],
Cell[477457, 8768, 13873, 239, 120, "Output",ExpressionUUID->"bbc63df8-ae88-4be1-a24c-fd2c4ef9344a"]
}, Open  ]],
Cell[491345, 9010, 925, 21, 53, "Input",ExpressionUUID->"d9308d23-eaea-4bad-aec3-b10004a91dfe"],
Cell[492273, 9033, 258, 4, 51, "Text",ExpressionUUID->"e10bc29a-a21f-4cf6-8461-54676d27011c"],
Cell[CellGroupData[{
Cell[492556, 9041, 291, 6, 46, "Input",ExpressionUUID->"8c8e309e-049a-43ac-9c92-57f020c9fb0a"],
Cell[492850, 9049, 8219, 153, 97, "Output",ExpressionUUID->"4d725dc6-c1fc-4fc0-be75-c7b31af50d44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[501106, 9207, 341, 6, 46, "Input",ExpressionUUID->"81095507-b1b4-44f3-a07d-2db9f93b9856"],
Cell[501450, 9215, 9864, 172, 97, "Output",ExpressionUUID->"49b16004-7b07-47d0-969c-3c4fa29fa7c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[511351, 9392, 882, 14, 46, "Input",ExpressionUUID->"43b35a7d-446d-488a-9cc0-8b16ced51e6f"],
Cell[512236, 9408, 9789, 170, 97, "Output",ExpressionUUID->"d7708910-67aa-419c-b1f0-a509fff22dd2"]
}, Open  ]],
Cell[522040, 9581, 728, 11, 51, "Text",ExpressionUUID->"acd86bdd-f645-43d5-a8dd-2e7f3d32fc94"],
Cell[CellGroupData[{
Cell[522793, 9596, 977, 14, 46, "Input",ExpressionUUID->"4644c44f-0be2-49ca-b5c0-5329ea0dd1ee"],
Cell[523773, 9612, 156, 2, 34, "Output",ExpressionUUID->"d5097c99-9df9-4a09-8a24-cb51860dd9f7"]
}, Open  ]],
Cell[523944, 9617, 263, 6, 30, "Input",ExpressionUUID->"bc972560-4229-4853-8bed-60b56ee80e0d"],
Cell[CellGroupData[{
Cell[524232, 9627, 788, 12, 46, "Input",ExpressionUUID->"2b3bc4d9-486e-43bf-a3a5-54efaac6ad9d"],
Cell[525023, 9641, 156, 2, 34, "Output",ExpressionUUID->"6ace28c9-4f44-4d72-b319-4f7a71728285"]
}, Open  ]],
Cell[525194, 9646, 263, 6, 30, "Input",ExpressionUUID->"f8788158-7364-446f-8cdc-f81f59445d9f"],
Cell[CellGroupData[{
Cell[525482, 9656, 807, 12, 46, "Input",ExpressionUUID->"23adb561-62e1-47f6-b619-add6bc4e854d"],
Cell[526292, 9670, 9847, 171, 97, "Output",ExpressionUUID->"37879f08-27a1-4e7a-bc8f-47e88e0b7266"]
}, Open  ]],
Cell[536154, 9844, 2905, 82, 176, "Input",ExpressionUUID->"fb4d0133-f64d-4fd4-b353-97fe48e873d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539096, 9931, 311, 5, 71, "Section",ExpressionUUID->"d1f54462-91d5-4ea2-837e-4771b1bbe7eb"],
Cell[CellGroupData[{
Cell[539432, 9940, 1057, 16, 87, "Subsubsection",ExpressionUUID->"46bddb35-8624-4efc-93db-01175d5d09f8"],
Cell[540492, 9958, 2934, 83, 176, "Input",ExpressionUUID->"124e0b1d-7673-46b9-9792-500171f16cba"],
Cell[543429, 10043, 947, 21, 53, "Input",ExpressionUUID->"e587e2ee-ef61-40f0-aef4-7bdba655ff92"],
Cell[544379, 10066, 549, 11, 74, "Text",ExpressionUUID->"1567f736-3036-4fd6-9dcf-ba7302fa35c2"],
Cell[CellGroupData[{
Cell[544953, 10081, 314, 6, 46, "Input",ExpressionUUID->"9382016e-dbe0-41de-bf8a-f42e22ebffc9"],
Cell[545270, 10089, 12656, 223, 120, "Output",ExpressionUUID->"672cec47-6f76-4d06-8e38-7ba90d597875"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557963, 10317, 368, 7, 46, "Input",ExpressionUUID->"0da8b040-006a-45d6-8de6-eec1ed81bc0b"],
Cell[558334, 10326, 325, 8, 28, "Message",ExpressionUUID->"3dbee945-8654-4850-a5db-a40fdffab8e6"],
Cell[558662, 10336, 412, 10, 28, "Message",ExpressionUUID->"d004a3b0-f214-4311-bb08-8f1bc2e03af9"],
Cell[559077, 10348, 401, 10, 28, "Message",ExpressionUUID->"324f74dd-fc9b-4806-8aaf-b5713569bf43"],
Cell[559481, 10360, 394, 7, 34, "Output",ExpressionUUID->"0ff46608-9897-475c-b703-612e54d9d3f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559912, 10372, 414, 7, 46, "Input",ExpressionUUID->"6e1de607-4720-425e-bd8d-e18915dbc9eb"],
Cell[560329, 10381, 12678, 222, 120, "Output",ExpressionUUID->"65cbcb47-ce2e-4d4b-a9b4-8becc8175e2d"]
}, Open  ]],
Cell[573022, 10606, 599, 12, 51, "Text",ExpressionUUID->"e13c26ce-2a44-4f93-abdb-bc266689460f"],
Cell[CellGroupData[{
Cell[573646, 10622, 411, 7, 46, "Input",ExpressionUUID->"e6f06b3f-405a-4a76-bdf9-e5ac54f9a41e"],
Cell[574060, 10631, 5806, 103, 74, "Output",ExpressionUUID->"2a7f18b1-21ef-4fe0-bf3b-04d1b63aeb87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[579903, 10739, 413, 7, 46, "Input",ExpressionUUID->"6e2f6357-6ee5-4de7-8afd-4ea0938e787c"],
Cell[580319, 10748, 5803, 103, 74, "Output",ExpressionUUID->"832734c8-b1d7-43b0-b765-866daea6c0ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586159, 10856, 465, 8, 46, "Input",ExpressionUUID->"7b1f3085-290d-424a-bf96-59f237b075d6"],
Cell[586627, 10866, 5802, 102, 74, "Output",ExpressionUUID->"12692896-dd7e-4dc8-bf1e-5bdb0aa3ba1d"]
}, Open  ]],
Cell[592444, 10971, 643, 12, 51, "Text",ExpressionUUID->"ebb45240-a534-45d5-9105-3632bdd6e288"],
Cell[CellGroupData[{
Cell[593112, 10987, 511, 9, 46, "Input",ExpressionUUID->"5be87878-e7f7-4d56-ad2c-2cf8a84161a4"],
Cell[593626, 10998, 3077, 56, 51, "Output",ExpressionUUID->"f0373bc1-c481-4ba9-84af-7eb1e90b2fb9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596740, 11059, 513, 9, 46, "Input",ExpressionUUID->"59144008-6736-41eb-92ee-da5baa1f4951"],
Cell[597256, 11070, 3070, 55, 51, "Output",ExpressionUUID->"6ca7e672-d715-4e43-b851-fc1abdde4cf2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[600363, 11130, 561, 9, 46, "Input",ExpressionUUID->"c65df21c-703c-427f-8930-05c15ba72ad6"],
Cell[600927, 11141, 3049, 55, 51, "Output",ExpressionUUID->"7b954ba8-8534-45f5-a9f4-0aeea938a041"]
}, Open  ]],
Cell[603991, 11199, 502, 10, 51, "Text",ExpressionUUID->"550b1cb4-a640-40b3-b1fe-f4bb0333d5dc"],
Cell[CellGroupData[{
Cell[604518, 11213, 391, 7, 46, "Input",ExpressionUUID->"027058ea-1cdc-470c-b723-8121d7198cd5"],
Cell[604912, 11222, 1814, 33, 51, "Output",ExpressionUUID->"6b728bad-f3b3-4a2f-9038-5d0745ddb487"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606763, 11260, 443, 8, 46, "Input",ExpressionUUID->"cbfa3671-37fc-4426-b72e-55ffc8cd9474"],
Cell[607209, 11270, 1691, 31, 51, "Output",ExpressionUUID->"6b90141e-a1de-4097-b2ab-577626bd6386"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608937, 11306, 443, 8, 46, "Input",ExpressionUUID->"963c56ba-73a2-47a7-aa8a-ba90ef6436c4"],
Cell[609383, 11316, 1606, 30, 51, "Output",ExpressionUUID->"42bd3aab-91f3-4bed-9abe-790c0e20033b"]
}, Open  ]],
Cell[611004, 11349, 1020, 22, 53, "Input",ExpressionUUID->"e02d9c80-ff61-40c6-9393-f0da9886a79e"],
Cell[612027, 11373, 388, 8, 51, "Text",ExpressionUUID->"5b4a7f14-b06d-448d-9252-167a5cab72df"],
Cell[CellGroupData[{
Cell[612440, 11385, 318, 7, 46, "Input",ExpressionUUID->"b6df1fd1-26a3-4b55-a8ff-eb02e43d4f26"],
Cell[612761, 11394, 9515, 172, 97, "Output",ExpressionUUID->"2e99ad33-0ef3-4d9a-88c2-2e31cb31fd8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622313, 11571, 371, 8, 46, "Input",ExpressionUUID->"59aa45ed-a4a2-4c7d-a94b-0acd9cba51fd"],
Cell[622687, 11581, 9983, 178, 97, "Output",ExpressionUUID->"5424271f-70b3-4398-bd8f-9b0ece3c65fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632707, 11764, 418, 8, 46, "Input",ExpressionUUID->"4595d41b-af4d-4ef7-881e-b71cccba5b3d"],
Cell[633128, 11774, 10062, 178, 97, "Output",ExpressionUUID->"e7915cda-3548-4d55-aecc-dc946d564656"]
}, Open  ]],
Cell[643205, 11955, 549, 11, 51, "Text",ExpressionUUID->"81b0490f-2c74-4fbe-b954-ccc521a671c9"],
Cell[CellGroupData[{
Cell[643779, 11970, 388, 8, 46, "Input",ExpressionUUID->"9cd2f98a-cdb0-4c9d-a286-e70a4d74fb95"],
Cell[644170, 11980, 8469, 149, 74, "Output",ExpressionUUID->"70c69538-a323-4982-bd38-0c1265424411"]
}, Open  ]],
Cell[CellGroupData[{
Cell[652676, 12134, 393, 8, 46, "Input",ExpressionUUID->"5dac4470-0728-4478-a75b-d1f8da9754f5"],
Cell[653072, 12144, 8464, 149, 74, "Output",ExpressionUUID->"b218fd5b-f50b-4604-ae43-08229fa55500"]
}, Open  ]],
Cell[CellGroupData[{
Cell[661573, 12298, 447, 9, 46, "Input",ExpressionUUID->"473d7311-0109-461f-b768-f0f1c6f90a72"],
Cell[662023, 12309, 8516, 149, 74, "Output",ExpressionUUID->"f162241f-7baf-487c-8117-1f9bf4e7cb1b"]
}, Open  ]],
Cell[670554, 12461, 600, 12, 51, "Text",ExpressionUUID->"35e6b5d0-a8bb-4cdb-88e1-bf04a2fc1ca3"],
Cell[CellGroupData[{
Cell[671179, 12477, 439, 9, 46, "Input",ExpressionUUID->"b8ce9f99-2da8-436a-bca7-5c133ba0bd06"],
Cell[671621, 12488, 5842, 104, 74, "Output",ExpressionUUID->"da311056-16d7-47e3-b643-5523f99f961c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[677500, 12597, 442, 9, 46, "Input",ExpressionUUID->"50ccfff8-ec85-47f1-b260-f2036b33ebdf"],
Cell[677945, 12608, 5809, 103, 74, "Output",ExpressionUUID->"17ed8160-2b24-48f0-9db4-dc34449b616e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[683791, 12716, 493, 9, 46, "Input",ExpressionUUID->"8b558fbf-0325-4a1c-a942-b345e690a222"],
Cell[684287, 12727, 5841, 103, 74, "Output",ExpressionUUID->"d584bb41-4e8c-4e96-b1c2-5e25c455c579"]
}, Open  ]],
Cell[690143, 12833, 556, 11, 51, "Text",ExpressionUUID->"265e8b60-5788-4a87-8493-21a70a44fa4b"],
Cell[CellGroupData[{
Cell[690724, 12848, 395, 8, 46, "Input",ExpressionUUID->"7f227701-c7c6-4a8b-8c7c-eee5e98fb710"],
Cell[691122, 12858, 1783, 33, 51, "Output",ExpressionUUID->"2396c80e-5d10-4c90-9a5f-65c112f52973"]
}, Open  ]],
Cell[CellGroupData[{
Cell[692942, 12896, 447, 9, 46, "Input",ExpressionUUID->"23d68cb8-ccc2-48bd-852d-9e171a6b42bb"],
Cell[693392, 12907, 1660, 31, 51, "Output",ExpressionUUID->"71a5ed05-1b1e-41e9-bf5d-ae4120698601"]
}, Open  ]],
Cell[CellGroupData[{
Cell[695089, 12943, 447, 9, 46, "Input",ExpressionUUID->"f97a3c93-9ca9-4150-99c8-3a7436305db8"],
Cell[695539, 12954, 1578, 29, 51, "Output",ExpressionUUID->"2fd69f07-6c3b-4854-aaa4-ade90fe7c82c"]
}, Open  ]],
Cell[697132, 12986, 1115, 24, 53, "Input",ExpressionUUID->"9b0c7d72-b06f-4f92-a13c-64e8e1689b36"],
Cell[698250, 13012, 390, 8, 51, "Text",ExpressionUUID->"9dd4115b-640a-41b7-a6a4-0c9d80ce49c3"],
Cell[CellGroupData[{
Cell[698665, 13024, 318, 7, 46, "Input",ExpressionUUID->"171dacc6-4488-43df-b535-03e1cb84a20a"],
Cell[698986, 13033, 8038, 144, 97, "Output",ExpressionUUID->"1693408b-b175-4709-b2ee-d453158e6fb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[707061, 13182, 372, 8, 46, "Input",ExpressionUUID->"bde376ea-3f68-4f72-8a0e-6f1153b3e2d6"],
Cell[707436, 13192, 8680, 156, 74, "Output",ExpressionUUID->"366e5bdd-a695-459c-abcb-a69b416b8104"]
}, Open  ]],
Cell[CellGroupData[{
Cell[716153, 13353, 418, 8, 46, "Input",ExpressionUUID->"06d09b1d-d51b-46b1-861d-4f29b080f7f2"],
Cell[716574, 13363, 8753, 156, 97, "Output",ExpressionUUID->"ea5e5bf3-9c87-4cc7-ac11-7173ec598ac4"]
}, Open  ]],
Cell[725342, 13522, 497, 10, 51, "Text",ExpressionUUID->"65a0c9e6-2114-4cf5-b28d-798d8a8b0404"],
Cell[CellGroupData[{
Cell[725864, 13536, 388, 8, 46, "Input",ExpressionUUID->"75847c9c-8c97-4129-bbd9-676da59c6a7d"],
Cell[726255, 13546, 3123, 58, 51, "Output",ExpressionUUID->"b3413985-6894-4552-8202-b2660c545c40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[729415, 13609, 441, 9, 46, "Input",ExpressionUUID->"106cde3b-0390-434d-a93b-99bab9dfd2a3"],
Cell[729859, 13620, 3141, 57, 51, "Output",ExpressionUUID->"0dce37fa-57a1-4e16-add4-4df73d9bfcc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[733037, 13682, 489, 9, 46, "Input",ExpressionUUID->"1ae4cd0e-971a-4c91-9a8c-22f50795bb1f"],
Cell[733529, 13693, 3123, 57, 51, "Output",ExpressionUUID->"bb7eff0b-e6b3-4b81-8881-809a9b0b56a6"]
}, Open  ]],
Cell[736667, 13753, 500, 10, 51, "Text",ExpressionUUID->"43ab90be-9e72-432a-b54d-a509af579e34"],
Cell[CellGroupData[{
Cell[737192, 13767, 394, 8, 46, "Input",ExpressionUUID->"584da3a3-f525-4cb6-b5a0-9ea834423762"],
Cell[737589, 13777, 1827, 33, 51, "Output",ExpressionUUID->"0c9c97a1-9d06-4ad2-8aa7-215952651d0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[739453, 13815, 446, 9, 46, "Input",ExpressionUUID->"9ce760f8-6d56-4a60-8008-18db52c00c40"],
Cell[739902, 13826, 1702, 31, 51, "Output",ExpressionUUID->"26a1d9e5-ed90-4331-8195-915cbb57e9fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[741641, 13862, 447, 9, 46, "Input",ExpressionUUID->"a335e7af-c7f3-4fee-b428-1281d4c2e845"],
Cell[742091, 13873, 1620, 30, 51, "Output",ExpressionUUID->"7f483e34-bf71-4f0a-94a7-3ddf6a9a0396"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


